Is Sized Typing for Coq Practical?

Contemporary proof assistants such as Coq require that recursive functions be terminating and corecursive functions be productive to maintain logical consistency of their type theories, and some ensure these properties using syntactic checks. However, being syntactic, they are inherently delicate and restrictive, preventing users from easily writing obviously terminating or productive functions at their whim. Meanwhile, there exist many sized type theories that perform type-based termination and productivity checking, including theories based on the Calculus of (Co)Inductive Constructions (CIC), the core calculus underlying Coq. These theories are more robust and compositional in comparison. So why haven't they been adapted to Coq? In this paper, we venture to answer this question with CIC$\widehat{*}$, a sized type theory based on CIC. It extends past work on sized types in CIC with additional Coq features such as global and local definitions. We also present a corresponding size inference algorithm and implement it within Coq's kernel; for maximal backward compatibility with existing Coq developments, it requires no additional annotations from the user. In our evaluation of the implementation, we find a severe performance degradation when compiling parts of the Coq standard library, inherent to the algorithm itself. We conclude that if we wish to maintain backward compatibility, using size inference as a replacement for syntactic checking is wildly impractical in terms of performance.

==> pstc.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "described-restoration",
   "metadata": {},
   "outputs": [],
   "source": [
    "import collections\n",
    "import csv\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy.stats import pearsonr, ttest_ind as ttest, ttest_ind_from_stats as ttest_stats\n",
    "from scipy.optimize import curve_fit\n",
    "\n",
    "TRIALS = 5\n",
    "\n",
    "def linear(x, slope, intercept):\n",
    "    return np.poly1d([slope, intercept])(x)\n",
    "\n",
    "def percent(total, δtotal, t, δt):\n",
    "    per = t / total\n",
    "    unc = np.abs(per) * np.sqrt(np.power(δt / t, 2) + np.power(δtotal / total, 2))\n",
    "    return (per * 100, unc * 100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "italian-gazette",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Unsized total `coqc` time: \t\t\t15.1220 ±  0.0733\n",
      "`infer`, `infer_type`, `check_with_type`: \t 3.5691 ±  0.0566\t23.60 ±  0.39\n",
      "`solve`: \t\t\t\t\t 0.0291 ±  0.0023\t0.19 ±  0.02\n",
      "`Constraints`: \t\t\t\t\t 0.1859 ±  0.0048\t 1.23 ±  0.03\n",
      "`SMap`: \t\t\t\t\t 0.0109 ±  0.0006\t 0.07 ±  0.00\n",
      "`State`: \t\t\t\t\t 0.0468 ±  0.0015\t 0.31 ±  0.01\n",
      "`foldmap_annots`: \t\t\t\t 0.1629 ±  0.0036\t1.08 ±  0.02\n"
     ]
    }
   ],
   "source": [
    "### Unsized times\n",
    "\n",
    "unsized = [15.22, 15.19, 15.02, 15.08, 15.10]\n",
    "unsized_mean = np.mean(unsized)\n",
    "unsized_std = np.std(unsized)\n",
    "\n",
    "unsized_totals = collections.defaultdict(lambda : (0., 0.))\n",
    "unsized_percent = collections.defaultdict(lambda : (0., 0.))\n",
    "\n",
    "# Stats for all timing measurements except solve\n",
    "\n",
    "files = []\n",
    "readers = []\n",
    "for i in range(1, TRIALS + 1):\n",
    "    file = open(f\"data/MSetList/stats{i}.csv\")\n",
    "    files.append(file)\n",
    "    readers.append(csv.reader(file))\n",
    "\n",
    "for rows in zip(*readers):\n",
    "    name = rows[0][0]\n",
    "    times = [float(row[1]) for row in rows]\n",
    "    total_mean, total_std = unsized_totals[name]\n",
    "    unsized_totals[name] = (total_mean + np.mean(times), total_std + np.std(times))\n",
    "    \n",
    "for file in files:\n",
    "    file.close()\n",
    "\n",
    "for k in unsized_totals:\n",
    "    if unsized_totals[k][0] != 0:\n",
    "        unsized_percent[k] = percent(unsized_mean, unsized_std, unsized_totals[k][0], unsized_totals[k][1])\n",
    "        \n",
    "# Stats for solve\n",
    "\n",
    "solve_times = []\n",
    "solve_uncs = []\n",
    "\n",
    "files = []\n",
    "readers = []\n",
    "for i in range(1, TRIALS + 1):\n",
    "    file = open(f\"data/MSetList/solve{i}.csv\")\n",
    "    files.append(file)\n",
    "    readers.append(csv.reader(file))\n",
    "    \n",
    "for rows in zip(*readers):\n",
    "    times = [float(row[0]) for row in rows]\n",
    "    solve_times.append(np.mean(times))\n",
    "    solve_uncs.append(np.std(times))\n",
    "\n",
    "for file in files:\n",
    "    file.close()\n",
    "\n",
    "unsized_totals[\"solve\"] = (sum(solve_times), sum(solve_uncs))\n",
    "unsized_percent[\"solve\"] = percent(unsized_mean, unsized_std, unsized_totals[\"solve\"][0], unsized_totals[\"solve\"][1])\n",
    "\n",
    "# Display totals\n",
    "\n",
    "print(f\"Unsized total `coqc` time: \\t\\t\\t{unsized_mean : >2.4f} ± {unsized_std : 1.4f}\")\n",
    "print(f\"`infer`, `infer_type`, `check_with_type`: \\t{unsized_totals['infer'][0] : 2.4f} ± {unsized_totals['infer'][1] : 1.4f}\\t\"\n",
    "      f\"{unsized_percent['infer'][0] : >2.2f} ± {unsized_percent['infer'][1] : 2.2f}\")\n",
    "print(f\"`solve`: \\t\\t\\t\\t\\t{unsized_totals['solve'][0] : 2.4f} ± {unsized_totals['solve'][1] : 1.4f}\\t\"\n",
    "      f\"{unsized_percent['solve'][0] : >2.2f} ± {unsized_percent['solve'][1] : 2.2f}\")\n",
    "print(f\"`Constraints`: \\t\\t\\t\\t\\t{unsized_totals['constraints'][0] : 2.4f} ± {unsized_totals['constraints'][1] : 1.4f}\\t\"\n",
    "      f\"{unsized_percent['constraints'][0] : 2.2f} ± {unsized_percent['constraints'][1] : 2.2f}\")\n",
    "print(f\"`SMap`: \\t\\t\\t\\t\\t{unsized_totals['smap'][0] : 2.4f} ± {unsized_totals['smap'][1] : 1.4f}\\t\"\n",
    "      f\"{unsized_percent['smap'][0] : 2.2f} ± {unsized_percent['smap'][1] : 2.2f}\")\n",
    "print(f\"`State`: \\t\\t\\t\\t\\t{unsized_totals['state'][0] : 2.4f} ± {unsized_totals['state'][1] : 1.4f}\\t\"\n",
    "      f\"{unsized_percent['state'][0] : 2.2f} ± {unsized_percent['state'][1] : 2.2f}\")\n",
    "print(f\"`foldmap_annots`: \\t\\t\\t\\t{unsized_totals['foldmap_annots'][0] : 2.4f} ± {unsized_totals['foldmap_annots'][1] : 1.4f}\\t\"\n",
    "      f\"{unsized_percent['foldmap_annots'][0] : >2.2f} ± {unsized_percent['foldmap_annots'][1] : 2.2f}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "attractive-popularity",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Sized total `coqc` time: \t\t\t83.6600 ±  0.2862\n",
      "`infer`, `infer_type`, `check_with_type`: \t 71.1931 ±  0.4504\t85.10 ±  0.61\n",
      "`solve`: \t\t\t\t\t 62.3971 ±  0.4135\t74.58 ±  0.56\n",
      "`RecCheck`: \t\t\t\t\t 2.2033 ±  0.0225\t2.63 ±  0.03\n",
      "`Constraints`: \t\t\t\t\t 2.8988 ±  0.0276\t 3.46 ±  0.04\n",
      "`SMap`: \t\t\t\t\t 0.2813 ±  0.0027\t 0.34 ±  0.00\n",
      "`State`: \t\t\t\t\t 0.1038 ±  0.0018\t 0.12 ±  0.00\n",
      "`foldmap_annots`: \t\t\t\t 0.2655 ±  0.0035\t0.32 ±  0.00\n"
     ]
    }
   ],
   "source": [
    "### Sized times\n",
    "\n",
    "sized = [83.37, 84.01, 83.56, 83.99, 83.37]\n",
    "sized_mean = np.mean(sized)\n",
    "sized_std = np.std(sized)\n",
    "\n",
    "sized_totals = collections.defaultdict(lambda : (0., 0.))\n",
    "sized_percent = collections.defaultdict(lambda : (0., 0.))\n",
    "\n",
    "# Stats for all timing measurements except solve, RecCheck\n",
    "\n",
    "files = []\n",
    "readers = []\n",
    "for i in range(1, TRIALS + 1):\n",
    "    file = open(f\"data/MSetList_sized/stats{i}.csv\")\n",
    "    files.append(file)\n",
    "    readers.append(csv.reader(file))\n",
    "\n",
    "for rows in zip(*readers):\n",
    "    name = rows[0][0]\n",
    "    times = [float(row[1]) for row in rows]\n",
    "    total_mean, total_std = sized_totals[name]\n",
    "    sized_totals[name] = (total_mean + np.mean(times), total_std + np.std(times))\n",
    "    \n",
    "for file in files:\n",
    "    file.close()\n",
    "\n",
    "for k in sized_totals:\n",
    "    if sized_totals[k][0] != 0:\n",
    "        sized_percent[k] = percent(sized_mean, sized_std, sized_totals[k][0], sized_totals[k][1])\n",
    "        \n",
    "# Stats for solve\n",
    "\n",
    "solve_times = []\n",
    "solve_uncs = []\n",
    "solve_constraints = []\n",
    "solve_variables = []\n",
    "\n",
    "files = []\n",
    "readers = []\n",
    "for i in range(1, TRIALS + 1):\n",
    "    file = open(f\"data/MSetList_sized/solve{i}.csv\")\n",
    "    files.append(file)\n",
    "    readers.append(csv.reader(file))\n",
    "    \n",
    "for rows in zip(*readers):\n",
    "    times = [float(row[0]) for row in rows]\n",
    "    solve_times.append(np.mean(times))\n",
    "    solve_uncs.append(np.std(times))\n",
    "    solve_constraints.append(int(rows[0][1]))\n",
    "    solve_variables.append(int(rows[0][2]))\n",
    "\n",
    "for file in files:\n",
    "    file.close()\n",
    "\n",
    "sized_totals[\"solve\"] = (sum(solve_times), sum(solve_uncs))\n",
    "sized_percent[\"solve\"] = percent(sized_mean, sized_std, sized_totals[\"solve\"][0], sized_totals[\"solve\"][1])\n",
    "\n",
    "# Stats for RecCheck\n",
    "\n",
    "reccheck_times = []\n",
    "reccheck_uncs = []\n",
    "reccheck_constraints = []\n",
    "reccheck_variables = []\n",
    "\n",
    "files = []\n",
    "readers = []\n",
    "for i in range(1, TRIALS + 1):\n",
    "    file = open(f\"data/MSetList_sized/reccheck{i}.csv\")\n",
    "    files.append(file)\n",
    "    readers.append(csv.reader(file))\n",
    "    \n",
    "for rows in zip(*readers):\n",
    "    times = [float(row[0]) for row in rows]\n",
    "    reccheck_times.append(np.mean(times))\n",
    "    reccheck_uncs.append(np.std(times))\n",
    "    reccheck_constraints.append(int(rows[0][1]))\n",
    "    reccheck_variables.append(int(rows[0][2]))\n",
    "\n",
    "for file in files:\n",
    "    file.close()\n",
    "\n",
    "sized_totals[\"reccheck\"] = (sum(reccheck_times), sum(reccheck_uncs))\n",
    "sized_percent[\"reccheck\"] = percent(sized_mean, sized_std, sized_totals[\"reccheck\"][0], sized_totals[\"reccheck\"][1])\n",
    "\n",
    "# Display totals\n",
    "\n",
    "print(f\"Sized total `coqc` time: \\t\\t\\t{sized_mean : >2.4f} ± {sized_std : 1.4f}\")\n",
    "print(f\"`infer`, `infer_type`, `check_with_type`: \\t{sized_totals['infer'][0] : 2.4f} ± {sized_totals['infer'][1] : 1.4f}\\t\"\n",
    "      f\"{sized_percent['infer'][0] : >2.2f} ± {sized_percent['infer'][1] : 2.2f}\")\n",
    "print(f\"`solve`: \\t\\t\\t\\t\\t{sized_totals['solve'][0] : 2.4f} ± {sized_totals['solve'][1] : 1.4f}\\t\"\n",
    "      f\"{sized_percent['solve'][0] : >2.2f} ± {sized_percent['solve'][1] : 2.2f}\")\n",
    "print(f\"`RecCheck`: \\t\\t\\t\\t\\t{sized_totals['reccheck'][0] : 2.4f} ± {sized_totals['reccheck'][1] : 1.4f}\\t\"\n",
    "      f\"{sized_percent['reccheck'][0] : >2.2f} ± {sized_percent['reccheck'][1] : 2.2f}\")\n",
    "print(f\"`Constraints`: \\t\\t\\t\\t\\t{sized_totals['constraints'][0] : 2.4f} ± {sized_totals['constraints'][1] : 1.4f}\\t\"\n",
    "      f\"{sized_percent['constraints'][0] : 2.2f} ± {sized_percent['constraints'][1] : 2.2f}\")\n",
    "print(f\"`SMap`: \\t\\t\\t\\t\\t{sized_totals['smap'][0] : 2.4f} ± {sized_totals['smap'][1] : 1.4f}\\t\"\n",
    "      f\"{sized_percent['smap'][0] : 2.2f} ± {sized_percent['smap'][1] : 2.2f}\")\n",
    "print(f\"`State`: \\t\\t\\t\\t\\t{sized_totals['state'][0] : 2.4f} ± {sized_totals['state'][1] : 1.4f}\\t\"\n",
    "      f\"{sized_percent['state'][0] : 2.2f} ± {sized_percent['state'][1] : 2.2f}\")\n",
    "print(f\"`foldmap_annots`: \\t\\t\\t\\t{sized_totals['foldmap_annots'][0] : 2.4f} ± {sized_totals['foldmap_annots'][1] : 1.4f}\\t\"\n",
    "      f\"{sized_percent['foldmap_annots'][0] : >2.2f} ± {sized_percent['foldmap_annots'][1] : 2.2f}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "christian-lobby",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Total:       t = 463.9425985910247;\tp = 5.217301186270152e-19\n",
      "infer:       t = 333.076336122353;\tp = 7.391882485785785e-18\n",
      "solve:       t = 337.2207355751021;\tp = 6.6956673120995356e-18\n",
      "RecCheck:    t = 219.11338914493695;\tp = 2.1067169733125296e-16\n",
      "Constraints: t = 216.5778609372518;\tp = 2.3122719481069313e-16\n",
      "SMap:        t = 215.17264135195373;\tp = 2.435855314539892e-16\n",
      "State:       t = 54.86771439888585;\tp = 1.3506217968633767e-11\n",
      "foldmap:     t = 45.7407117316837;\tp = 5.765376611790438e-11\n"
     ]
    }
   ],
   "source": [
    "### t-statistics for sized vs. unsized\n",
    "\n",
    "tstat, pvalue = ttest(sized, unsized)\n",
    "t_infer,       p_infer       = ttest_stats(sized_totals[\"infer\"][0],          sized_totals[\"infer\"][1],          TRIALS, unsized_totals[\"infer\"][0],          unsized_totals[\"infer\"][1],          TRIALS)\n",
    "t_solve,       p_solve       = ttest_stats(sized_totals[\"solve\"][0],          sized_totals[\"solve\"][1],          TRIALS, unsized_totals[\"solve\"][0],          unsized_totals[\"solve\"][1],          TRIALS)\n",
    "t_reccheck,    p_reccheck    = ttest_stats(sized_totals[\"reccheck\"][0],       sized_totals[\"reccheck\"][1],       TRIALS, unsized_totals[\"reccheck\"][0],       unsized_totals[\"reccheck\"][1],       TRIALS)\n",
    "t_constraints, p_constraints = ttest_stats(sized_totals[\"constraints\"][0],    sized_totals[\"constraints\"][1],    TRIALS, unsized_totals[\"constraints\"][0],    unsized_totals[\"constraints\"][1],    TRIALS)\n",
    "t_smap,        p_smap        = ttest_stats(sized_totals[\"smap\"][0],           sized_totals[\"smap\"][1],           TRIALS, unsized_totals[\"smap\"][0],           unsized_totals[\"smap\"][1],           TRIALS)\n",
    "t_state,       p_state       = ttest_stats(sized_totals[\"state\"][0],          sized_totals[\"state\"][1],          TRIALS, unsized_totals[\"state\"][0],          unsized_totals[\"state\"][1],          TRIALS)\n",
    "t_foldmap,     p_foldmap     = ttest_stats(sized_totals[\"foldmap_annots\"][0], sized_totals[\"foldmap_annots\"][1], TRIALS, unsized_totals[\"foldmap_annots\"][0], unsized_totals[\"foldmap_annots\"][1], TRIALS)\n",
    "print(f\"Total:       t = {tstat};\\t\"         f\"p = {pvalue}\")\n",
    "print(f\"infer:       t = {t_infer};\\t\"       f\"p = {p_infer}\")\n",
    "print(f\"solve:       t = {t_solve};\\t\"       f\"p = {p_solve}\")\n",
    "print(f\"RecCheck:    t = {t_reccheck};\\t\"    f\"p = {p_reccheck}\")\n",
    "print(f\"Constraints: t = {t_constraints};\\t\" f\"p = {p_constraints}\")\n",
    "print(f\"SMap:        t = {t_smap};\\t\"        f\"p = {p_smap}\")\n",
    "print(f\"State:       t = {t_state};\\t\"       f\"p = {p_state}\")\n",
    "print(f\"foldmap:     t = {t_foldmap};\\t\"     f\"p = {p_foldmap}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "enabling-convention",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Slope: 1.1406402216672092e-06\n",
      "Intercept: 0.00013585679748848346\n",
      "r: 0.697599231455035\n",
      "Reduced χ²: 9420.472316577881\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "### Plotting `RecCheck` times against |constraints| × |variables|\n",
    "\n",
    "reccheck_times        = [t for t in reccheck_times]\n",
    "reccheck_uncs         = [u for (t, u) in zip(reccheck_times, reccheck_uncs)]\n",
    "reccheck_constraints  = [c for (t, c) in zip(reccheck_times, reccheck_constraints)]\n",
    "reccheck_variables    = [v for (t, v) in zip(reccheck_times, reccheck_variables)]\n",
    "\n",
    "times = np.array(reccheck_times)\n",
    "uncs = np.array(reccheck_uncs)\n",
    "constraints = np.array(reccheck_constraints)\n",
    "variables = np.array(reccheck_variables)\n",
    "vcs = variables * constraints\n",
    "mean_time = np.mean(times)\n",
    "\n",
    "# Least Squares Percentage Regression (https://doi.org/10.2139%2Fssrn.1406472)\n",
    "# slope = (Σ(vcs/times)Σ(1/times²) - Σ(1/times)Σ(vcs/times²)) / (Σ(1/times²)Σ(vcs/times)² - (Σ(x/times²))²)\n",
    "# intercept = (Σ(1/times) - slope * Σ(vcs/times²)) / Σ(1/times²)\n",
    "slope = (np.sum(vcs/times) * np.sum(1/np.power(times, 2)) - np.sum(1/times) * np.sum(vcs/np.power(times, 2))) / (np.sum(1/np.power(times, 2)) * np.sum(np.power(vcs/times, 2)) - np.power(np.sum(vcs/np.power(times, 2)), 2))\n",
    "intercept = (np.sum(1/times) - slope * np.sum(vcs/np.power(times, 2))) / np.sum(1/np.power(times, 2))\n",
    "\n",
    "# Ordinary Least Squares Regression\n",
    "# [slope, intercept], cov = curve_fit(linear, vcs, times)\n",
    "# [[slope_var, _], [_, intercept_var]] = cov\n",
    "\n",
    "def model(x):\n",
    "    return linear(x, slope, intercept)\n",
    "residuals = times - model(vcs)\n",
    "\n",
    "# R² = (Σ((ŷ-ȳ)/y)²) / (Σ((y-ȳ)/y)²)\n",
    "# Rsq = np.sum([np.power((model(vc) - mean_time) / time, 2) for (vc, time) in zip(vcs, times)]) / np.sum([np.power((time - mean_time) / time, 2) for time in times])\n",
    "chisq = np.power(residuals / uncs, 2).sum() / (len(vcs) - 2)\n",
    "\n",
    "print(f\"Slope: {slope}\")\n",
    "print(f\"Intercept: {intercept}\")\n",
    "print(f\"r: {pearsonr(vcs, times)[0]}\")\n",
    "print(f\"Reduced χ²: {chisq}\")\n",
    "\n",
    "vcs_space = np.linspace(0, max(vcs), 128)\n",
    "plt.errorbar(vcs, times, yerr = uncs, fmt = \".\")\n",
    "plt.plot(vcs_space, model(vcs_space), \"-\")\n",
    "plt.title(\"Least-squares linear fit\")\n",
    "plt.xlabel(\"Variables × Constraints\")\n",
    "plt.ylabel(\"Time (s)\")\n",
    "plt.show()\n",
    "\n",
    "_vcs = [vc for vc in vcs if vc > 0]\n",
    "_times = [t for (t, vc) in zip(times, vcs) if vc > 0]\n",
    "_residuals = [r for (r, vc) in zip(residuals, vcs) if vc > 0]\n",
    "_uncs = [u for (u, vc) in zip(uncs, vcs) if vc > 0]\n",
    "_vcs_space = np.linspace(0, round(max(np.log(_vcs))), 128)\n",
    "\n",
    "plt.errorbar(np.log(_vcs), _residuals, yerr = _uncs, fmt = \".\")\n",
    "plt.plot(_vcs_space, np.zeros(128), \"-\")\n",
    "plt.title(\"Residual plot of linear regression\")\n",
    "plt.xlabel(\"log(Variables × Constraints)\")\n",
    "plt.ylabel(\"Time residual (s)\")\n",
    "plt.xlim(4.5, 11)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "external-tucson",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Slope: 8.164848331653447e-07\n",
      "Intercept: 0.00023963379341777468\n",
      "r: 0.9834156893636323; R²: 0.999895115758763\n",
      "Reduced χ²: 1731.7728878317014\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "R² of log(|residuals|) to log(constraints * variables): 0.9306138661603162\n"
     ]
    }
   ],
   "source": [
    "### Plotting `solve` times against |constraints| × |variables|\n",
    "\n",
    "times = np.array(solve_times)\n",
    "uncs = np.array(solve_uncs)\n",
    "constraints = np.array(solve_constraints)\n",
    "variables = np.array(solve_variables)\n",
    "vcs = variables * constraints\n",
    "mean_time = np.mean(times)\n",
    "\n",
    "# Least Squares Percentage Regression (https://doi.org/10.2139%2Fssrn.1406472)\n",
    "# slope = (Σ(vcs/times)Σ(1/times²) - Σ(1/times)Σ(vcs/times²)) / (Σ(1/times²)Σ(vcs/times)² - (Σ(x/times²))²)\n",
    "# intercept = (Σ(1/times) - slope * Σ(vcs/times²)) / Σ(1/times²)\n",
    "# slope = (np.sum(vcs/times) * np.sum(1/np.power(times, 2)) - np.sum(1/times) * np.sum(vcs/np.power(times, 2))) / (np.sum(1/np.power(times, 2)) * np.sum(np.power(vcs/times, 2)) - np.power(np.sum(vcs/np.power(times, 2)), 2))\n",
    "# intercept = (np.sum(1/times) - slope * np.sum(vcs/np.power(times, 2))) / np.sum(1/np.power(times, 2))\n",
    "\n",
    "# Ordinary Least Squares Regression\n",
    "[slope, intercept], cov = curve_fit(linear, vcs, times, sigma = uncs)\n",
    "[[slope_var, _], [_, intercept_var]] = cov\n",
    "\n",
    "def model(x):\n",
    "    return linear(x, slope, intercept)\n",
    "residuals = times - model(vcs)\n",
    "\n",
    "# R² = (Σ((ŷ-ȳ)/y)²) / (Σ((y-ȳ)/y)²)\n",
    "Rsq = np.sum([np.power((model(vc) - mean_time) / time, 2) for (vc, time) in zip(vcs, times)]) / np.sum([np.power((time - mean_time) / time, 2) for time in times])\n",
    "chisq = np.power(residuals / uncs, 2).sum() / (len(vcs) - 2)\n",
    "\n",
    "print(f\"Slope: {slope}\")\n",
    "print(f\"Intercept: {intercept}\")\n",
    "print(f\"r: {pearsonr(vcs, times)[0]}; R²: {Rsq}\")\n",
    "print(f\"Reduced χ²: {chisq}\")\n",
    "\n",
    "vcs_space = np.linspace(0, max(vcs), 128)\n",
    "plt.errorbar(vcs, times, yerr = uncs, fmt = \".\")\n",
    "plt.plot(vcs_space, model(vcs_space), \"-\")\n",
    "plt.title(\"Least-squares percentage linear fit\")\n",
    "plt.xlabel(\"Variables × Constraints\")\n",
    "plt.ylabel(\"Time (s)\")\n",
    "plt.show()\n",
    "\n",
    "_vcs = [vc for vc in vcs if vc > 0]\n",
    "_times = [t for (t, vc) in zip(times, vcs) if vc > 0]\n",
    "_residuals = [r for (r, vc) in zip(residuals, vcs) if vc > 0]\n",
    "_uncs = [u for (u, vc) in zip(uncs, vcs) if vc > 0]\n",
    "_vcs_space = np.linspace(0, round(max(np.log(_vcs))), 128)\n",
    "\n",
    "plt.errorbar(np.log(_vcs), _residuals, yerr = _uncs, fmt = \".\")\n",
    "plt.plot(_vcs_space, np.zeros(128), \"-\")\n",
    "plt.title(\"Residual plot of linear regression\")\n",
    "plt.xlabel(\"log(Variables × Constraints)\")\n",
    "plt.ylabel(\"Time residual (s)\")\n",
    "plt.show()\n",
    "\n",
    "# plt.errorbar(np.log(_vcs), np.divide(_residuals, _times), yerr = _uncs, fmt = \".\")\n",
    "# plt.plot(_vcs_space, np.zeros(128), \"-\")\n",
    "# plt.title(\"Relative residual plot of linear regression\")\n",
    "# plt.xlabel(\"log(Variables × Constraints)\")\n",
    "# plt.ylabel(\"Relative time residual\")\n",
    "# plt.show()\n",
    "\n",
    "plt.plot(np.log(_vcs), np.log(np.abs(_residuals)), \".\")\n",
    "plt.title(\"Absolute values of residuals \\nvs. constraints * variables (log–log)\")\n",
    "plt.xlabel(\"log(Variables × Constraints)\")\n",
    "plt.ylabel(\"log(|Time residual| (Δs))\")\n",
    "plt.show()\n",
    "\n",
    "print(f\"R² of log(|residuals|) to log(constraints * variables): {np.power(pearsonr(np.log(_vcs), np.log(np.abs(_residuals)))[0], 2)}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "piano-mileage",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[distfit] >fit..\n",
      "[distfit] >transform..\n",
      "[distfit] >[norm      ] [0.00 sec] [RSS: 0.0000000] [loc=450204.832 scale=1521565.707]\n",
      "[distfit] >[expon     ] [0.00 sec] [RSS: 0.0000000] [loc=0.000 scale=450204.832]\n",
      "[distfit] >[pareto    ] [0.04 sec] [RSS: 0.0000000] [loc=-2.455 scale=2.455]\n",
      "[distfit] >[dweibull  ] [0.06 sec] [RSS: 0.0000000] [loc=-0.000 scale=939262.371]\n",
      "[distfit] >[t         ] [0.01 sec] [RSS: 0.0000000] [loc=0.001 scale=0.003]\n",
      "[distfit] >[genextreme] [0.23 sec] [RSS: 0.0000000] [loc=3.275 scale=19.031]\n",
      "[distfit] >[gamma     ] [0.14 sec] [RSS: 0.0000000] [loc=-0.000 scale=4450383.102]\n",
      "[distfit] >[lognorm   ] [0.15 sec] [RSS: 0.0000000] [loc=-0.000 scale=11167.949]\n",
      "[distfit] >[beta      ] [0.11 sec] [RSS: 0.0000000] [loc=-0.000 scale=122434363.605]\n",
      "[distfit] >[uniform   ] [0.00 sec] [RSS: 0.0000000] [loc=0.000 scale=10732600.000]\n",
      "[distfit] >[loggamma  ] [0.06 sec] [RSS: 0.0000000] [loc=-544748297.810 scale=71337300.490]\n",
      "[distfit] >Compute confidence interval [parametric]\n",
      "[distfit] >plot..\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAmEAAAIOCAYAAADwV9rEAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/Il7ecAAAACXBIWXMAAAsTAAALEwEAmpwYAABfiElEQVR4nO3deXxU1f3/8dcnIQm7IiCyKTvKrqwKaHBF2V1xqdqv1qXVttq6tf7UVr9Vv7ZarbbWpaLVqlVcAHFDiCgqmwZkEWSVTdmXACGEnN8fdxJDmElmkrlzk5n38/GYx5mZu51zLyTvnHvvueacQ0REREQSKy3oCoiIiIikIoUwERERkQAohImIiIgEQCFMREREJAAKYSIiIiIBUAgTERERCYBCmIiIiEgAFMJEREREAqAQJiIiIhIAhTARERGRACiEiYiIiARAIUxEREQkAAphIiIiIgFQCBMREREJgEKYiIiISAAUwkREREQCoBAmIiIiEgCFMBEREZEAKISJiIiIBEAhTERERCQACmEiIiIiAVAIExEREQmAQpiIiIhIABTCRERERAKgECYiNZ6ZtTCz8Wa2ycxWmtkvzewIM1trZiNC89Q3s2Vmdnno8zgze9LMPjSzXWb2sZkdU2qdJ5nZbDPbESpPKjUtx8zuNbMZoWU/MLMmiW+5iNRkCmEiUqOZWRowEZgHtAROA34N9AX+B3jazI4EHgFynXMvlFr8UuBeoAmQC7wUWucRwDvAY0Bj4GHgHTNrXGrZS4CfAkcCmcBvfWmgiCQthTARqen6Ak2dc390zhU451YATwNjnXMfAK8BHwHnANeWWfYd59x059w+4PfAiWbWGhgGfOuc+7dzrtA59zLwDTCi1LLPOeeWOuf2Av8FevnZSBFJPrWCroCISBUdA7Qws+2lvksHPgm9fwq4AfiTc25LmWXXFL9xzuWZ2VagRei1usy8q/F62op9X+r9HqB+ZRsgIqlJPWEiUtOtAVY65w4v9WrgnDvHzNLxQtgLwM/NrEOZZVsXvzGz+sARwPrQ65gy8x4NrPOtFSKSchTCRKSmmwXsMrPbzKyOmaWbWTcz6wv8DnB414Y9BLwQCmbFzjGzQWaWiXdt2BfOuTXAZKCTmV1iZrXM7CKgCzApoS0TkaSmECYiNZpz7gAwHO+arJXAZuAZ4FTgZuDy0DwP4gWy20st/h/gbmAr0Bu4LLTOLaF1/gbYAtwKDHfObfa/RSKSKsw5F3QdREQSzszGAWudc3cGXRcRSU3qCRMREREJgEKYiIiISAB0OlJEREQkAOoJExEREQmAQphIDWdmq8zs9KDrUZOZ2T1m9mLQ9RCR1KIQJiJRM7MsM/uXme00s+/N7OYK5r8pNN/O0HJZpaa1MbNpZrbHzL5J1iAZepD4JjP7tNR3bczMmVleqdf/KzU94n42swGhh45vDa33NTNrXmq6mdmDZrYl9HrQzCxMvS4P1eHqcurexswmm9m2UD0eN7NaoWlNQg8w32Jm283sczMbGI99JpIqFMJEJBb3AB3xRpMfAtxqZkPDzWhmZ+GNyXVaaP52wB9KzfIy8BXeA7J/D7xuZk19q3lwHgQWR5h2uHOufuh1b6nv7yHyfm6E9xSANqHpu4DnSi17DTAa6An0wHve5UHPzDSzRngD2S6soO5/BzYCzfHGYTsF+HloWh7eILhNQ3V6EJhYHNJEpGIKYSJJJNSD8lczWx96/bVM79MoM8sN9bAsjxSgynEFcK9zbptzbjHeg7KvLGfeZ51zC51z2/BGpL8yVI9OwAnA3c65vc658cDXwHlRtvM2M1tnZrvMbImZnRb6Pt3Mfhdq2y4zmxt6IDdm9qiZrQm1fa6ZDS5n/QPM7LNQD888M8uOpl5h1nMS0I2DQ1I0Iu5n59y7zrnXnHM7nXN7gMeBgWWW/Ytzbq1zbh3wFw49RvcDj+ENbFuetsB/nXP5zrnvgfeArqF65DvnljjnigADDuCFsSNibKtIylIIE0kuvwcG4PVa9AT6AXcCmFk/vGco3gIcDpwMrApN+3socIR7zQ/N0wivR2Reqe3NI/RLOYyuYeZtZmaNQ9NWOOd2RbmuEmbWGe+B3H2dcw2As4rbgTdC/sXAOUBDvJ6aPaFps0P75Qi8kfJfM7PaYdbfEngHuC8072+B8cW9dNHsq9B86XgB6Qa8kfrDWW1ma83sOTNrElou1v18Mgf3aIXb7yXLhv4d9AGejLC+0v4KjDWzuqH9cjZeECsRanM+MAF4xjm3MYr1igg1NISFrpXYaGYL4rS+o83sAzNbbGaLzKxNPNYrEoBLgT865zY65zbhnf77SWjaVcC/nHMfOueKnHPrnHPfADjnfl7mAdilXz1Cy9cPlTtKbW8H0CBCXeqHmZfQ/GWnVbSu0g4AWUAXM8twzq1yzi0PTbsauDPUQ+Occ/NCjyDCOfeic26Lc67QOfeX0Do6h1n/ZcBk59zk0H76EJiDF+yi3VcAvwRmOufmhtnGZqAv3unE3qF2vxSaFvV+NrMewF14wbpYuP1eP3StWDreKcYbQj1YFZmOF+B2Amvx9sNbpWcItbkhcAnwKSIStRoZwoBxQKynUcrzAvCQc+44vJ4D/SUnNVULYHWpz6tD3wG0BpYfskT08kJlw1LfNcS7JinS/GXnJTR/2WkVrauEc24Z8Gu866Y2mtkrZlZhG83st6E/tHaY2XbgMKBJmFmPAS4o3cMFDMLrnYpKqD6/xOuZDNeGPOfcnFAg/AGvt+xMM2tAlPvZzDoA7wK/cs59UmpSuP2e57xBIX8OzHfOfRFFG9Lwer3eAOrh7avia7/KtiffOfcycLuZ9axo3SLiqZEhzDk3He+BuyXMrL2ZvRe61uMTMzs2mnWZWRegVuiv3eIfjnsqWEykulqPFyKKHR36DmAN0D7cQmb2pB18p17p10KA0HVdG/BOcxbrSeSLuxeGmfeHUM/UQqBdKHREs66DOOf+45wbFGqr48dgELaNoeu/bgUuBBo55w7H6yE65K7B0Dr+XaaHq55z7oHQuircV3h/zDUHFpnZ98CjQD/z7jBMD9ekUJkWzX42s2OAKXjXjf27zLrC7ffiZU8DxoTq8T1wEvAXM3s8TJ2OwPv387hzbl/ouD1HqEcwggy8GzBEJBrOuRr5wrszaEGpzx8BHUPv+wNTo1zPaGAS3l97XwEPAelBt08vvaJ94V0PdXro/X3AZ3h3rDXBOz10X2haP2A73i/iNKAlcGyM23oA+BivR+RYvLAwNMK8Q4HvgS5416BNBR4oNf0L4M9AbWBMqG5NQ9OyvR9PYdfbGTgV73RiJvAv4PnQtFuA+Xh3Fhre3YGN8YLDeuCo0DJ34Z3WLN5v9wAvht63DtX7LCA9VL9soFUM+ykrtK3i16+AmcBRoen9Q+1IC9XvVWBaNPs5dNyWA7+NsO3r8O7GbInXC7oQuC407fAy9foM7zq6wyKsawXeHa61Qsu+CfwnNG0AXg9hJlAHuA2vt65F0P8n9NKrprxqZE9YWWZWH+8vutfMLBf4J6FTB2Z2rpktCPN6P7R4LWAw3sW3ffH+irsy0W0QiZP78K7bmY93t+GXoe9wzs0Cfgo8gtcL9DEH95pF4268ALA6tPxDzrn3oOTayjwzOzq0vfeA/wOmAd+Flrm71LrG4l0gvg0vdJzvvOvYwAtCn0WoQ1Zo/s14YelI4I7QtIeB/wIf4F3H9CxeQHgf79Ta0lA98vF6vA7hnFsDjMIbwmFTaL5biOHMgfN6jr4vfuHt7/2h9+D9nHkPL7QsAPbh3VBQLOJ+xrvurR1wT+leuFLL/hOYiHf8F+DdZPDPUL22l6lXAbDTObcDIHRn6bul1nUuXpjeBCwD9gM3haZlAU8AW4B1eEF3mHNuPSISlRr77MjQxfOTnHPdzKwhsMQ5F/U1G6XWMwB40Dl3SujzT4ABzrlfxLXCIhI1M3sGeM05936FM4uI1FBJ0RPmnNsJrDSzC6BkxOhoLw6dDRxuPw4SeSqwyIdqikiUnHNXK4CJSLKrkSHMzF4GPgc6h8bYuQrv1vyrzGwe3jUQo6JZl3PuAN6pyI/M7Gu860ie9qfmIiIiIh7fT0eG7gSaA6xzzg0vMy0Lb3iI3njXFVzknFvla4VEREREqoFE9IT9isjPTbsK2Oac64B3sfAh48+IiIiIJCNfQ5iZtQKGAc9EmGUU8Hzo/evAaWYWbtweERERkaTi99Pu/4o3QGKkR5G0JHSbuHOu0Mx24I2ZE/Ghsk2aNHFt2rSJWwV3795Nvaws2LgRjjwSavm9S6qZwsLA2757927q1asXyLZF+7860DEIlvZ/8JL5GMydO3ezc65puGm+/dY1s+HARufcXDPLruK6rgGuAWjWrBl//vOfq17BkLy8PA53jmYffMAPZ55JYYNoHl2XPGrt2hV42/Py8qhfv37FM4ovtP+Dp2MQLO3/4CXzMRgyZMjqSNN8uzDfzO7He3BwId6I0w2BN5xzl5Wa533gHufc52ZWC2/gxaaunEr16dPHzZkzJ271zMnJITs7O27rk9jpGARL+z94OgbB0v4PXjIfAzOb65zrE26ab9eEOefucM61cs61wRsZe2rpABYyAbgi9P780DyJHz12yxa4916vTDWp3HYREZEAJXycMDP7o5mNDH18FmhsZsvwnl92e6LrA3gB5K67UjOIpHLbRUREApSQK7GdczlATuj9XaW+zwcuSEQdREREorV//37Wrl1Lfn5+0FVJCYcddhiLF0cazapmqF27Nq1atSIjIyPqZVLsVkAREZGKrV27lgYNGtCmTRs0cpL/du3aRYMafGOcc44tW7awdu1a2rZtG/VyNfKxRSIiIn7Kz8+ncePGCmASFTOjcePGMfecKoQBNG8O48d7ZapJ5baLiJRDAUxiUZl/LwphAA0awLnnemWqSeW2i4ikoJNOOqlS08pzzz33RDWGZ/FYYOvXr+f888+PON/27dv5+9//Xu66iuuak5PD8OHDy523rLfeeotFixaVfL7rrruYMmVKTOuIB4UwgB9+gGuu8cpUk8ptFxFJQZ999tkh3xUWFkac5ocWLVrw+uuvR5xeXgiLR13LhrA//vGPnH766ZVeX2UphAHs2AFPP+2VqSaV2y4iUo29+OKL9OvXj169enHttddy4MABwOtNuuWWW+jatSunn346s2bNIjs7m3bt2jFhwgQAxo0bx6hRo8jOzqZjx4784Q9/KFlvcW9UTk4OgwcPZuTIkXTp0uWgaQAPPvgg3bt3p2fPntx+uzeC1NNPP03fvn3p2bMn5513Hnv27Cm3DStXruTEE0+ke/fu3HnnnSXfr1q1im7dugGwcOFCsrOz6dWrFz169ODbb7/l9ttvZ/ny5fTq1Ytbbrmlwrru3LmTYcOG0blzZ6677jqKiooOmef111/nyiuv5LPPPmPChAnccsst9OrVi+XLl3PllVeWhMKPPvqI448/nu7du/M///M/7Nu3D4A2bdpw9913c8IJJ9C9e3e++eab6A5kORTCREREqpnFixfz6quvMmPGDHJzc0lPT+ell14CvOcsnnrqqSxcuJAGDRpw55138uGHH/Lmm29y110lo0Axa9Ysxo8fz/z583nttdcI97SZL7/8kkcffZSlS5ce9P27777L22+/zcyZM5k3bx633norAOeeey6zZ89m3rx5HHfccTz77LPltuNXv/oV119/PV9//TXNI1x7/OSTT3L99deTm5vLnDlzaNWqFQ888ADt27cnNzeXhx56qNy6Frf1b3/7G4sWLWL58uW88cYbEet00kknMXLkSB566CFyc3Np3759ybT8/HyuvPJKXn31Vb7++msKCwv5xz/+UTK9SZMmfPnll1x//fVxeYSiQpiIiEgFzCzur/J89NFHzJ07l759+9KrVy8++ugjVqxYAUBmZiZDhw4FoHv37pxyyilkZGTQvXt3Vq1aVbKOM844g8aNG1OnTh3OPfdcPv3000O2069fv7BDKkyZMoWf/vSn1K1bF4AjjjgCgAULFjB48GC6d+/OSy+9xMKFC8ttx4wZM7j44osB+MlPfhJ2nhNPPJG//OUvPPjgg6xevZo6deqEnS9SXYuntWvXjvT0dC6++OKwbY3GkiVLaNu2LZ06dQLgiiuuYPr06SXTzz33XAB69+590L6uLI0TJiIiUoFEP1HPOccVV1zB/ffff8i0jIyMkhCXlpZGVlZWyfvi66Xg0Lv1wgW/evXqxVSvK6+8krfeeouePXsybtw4cnJyKlymosB5ySWX0LVrVz7++GPOOecc/vnPf9KuXbuY6hqpraW/j8fAu8X7Oj09/aB9XVnqCQNo3RpmzvTKVJPKbRcRqaZOO+00Xn/9dTZu3AjA1q1bWb16dUzr+PDDD9m6dSt79+7lrbfeYuDAgVEve8YZZ/Dcc8+VXPO1detWwBtUtXnz5uzfv7/k9Gh5Bg4cyCuvvAIQcf4VK1bQtm1bfvnLXzJq1Cjmz59PgwYN2LVrV9T1nTVrFitXrqSoqIhXX32VQYMGAdCsWTMWL15MUVERb775Zsn8kdbfuXNnVq1axbJlywD497//zSmnnBJ1PWKlEAZQpw706+eVqSaV2y4iUk116dKF++67jzPPPJMePXpwxhlnsGHDhpjW0a9fP8477zx69OjBeeedR58+faJedujQoYwcOZI+ffrQq1evkuuf7r33Xvr378/AgQM59thjK1zPo48+yhNPPEH37t1Zt25d2Hn++9//0r9/f3r16sWCBQu4/PLLady4MQMHDqRbt27ccsstFW6nb9++3HDDDRx33HG0bduWMWPGAPDAAw8wfPhwTjrppIOuSRs7diwPPfQQxx9/PMuXLy/5vnbt2jz33HNccMEFdO/enbS0NK677roKt19Zlugu1qrq06ePC3dxYWXl5OSQ3aGDN0zDU09Bq1ZxW3eNsHZt4G3PyckhOzs7kG2L9n91oGMQrHD7f/HixRx33HHBVCgOxo0bx5w5c3j88ceDrkpUavpji4qF+3djZnOdc2ETsHrCAPbsgXff9cpUk8ptFxERCZBCWBiDBg2K6Vy0iIhIdXLllVfWmF6wVKYQFsaSJUvYu3dv0NUQERGRJKYQFkZWVlbJCLkiIiIiftA4YQDt2sG6dXDkkUCKhbAybRcREZHEUAgDqFULWrQo+ZhSIaxM20VERCQxdDoSYNUq6NHDK0mxEFam7SIiIpIYCmEABQXw9ddeSYqFsDJtFxERkcRQCAsjpUKYiIhUSy+++CL9+vWjV69eXHvttcycOZMePXqQn5/P7t276dq1KwsWLCAnJ4eTTz6ZYcOG0blzZ6677jqKiooAePnll+nevTvdunXjtttuK1l3/fr1+f3vf0/Pnj0ZMGAAP/zwQ1DNTGkKYWEohImISJAWL17Mq6++yowZM8jNzSU9PZ0lS5YwcuRI7rzzTm699VYuu+wyunXrBnjPTvzb3/7GokWLWL58OW+88Qbr16/ntttuY+rUqeTm5jJ79mzeeustAHbv3s2AAQOYN28eJ598Mk8//XSArU1dujC/WNqPeTTlQliasriISHnM4r/O8p4a+NFHHzF37lz69u0LwN69eznyyCO566676Nu3L7Vr1+axxx4rmb9fv360a9cOgIsvvphPP/2UjIwMsrOzadq0KQCXXnop06dPZ/To0WRmZjJ8+HAAevfuzYcffhj/BkqFFMIAOnWCAwdKPqZUCCvTdhEROVSiH7PsnOOKK67g/vvvP+j7DRs2kJeXx/79+8nPz6devXoAWJmUWPZzWRkZGSXzpKenU1hYGMfaS7TUBRJGSoUwERGpdk477TRef/11Nm7cCMDWrVtZvXo11157Lffeey+XXnrpQdd4zZo1i5UrV1JUVMSrr77KoEGD6NevHx9//DGbN2/mwIEDvPzyy5xyyilBNUnCUE8YwLJl0K8fzJoFHTqkVggr03YREQlely5duO+++zjzzDMpKioiIyODUaNGkZGRwSWXXMKBAwc46aSTmDp1KmlpafTt25cbbriBZcuWMWTIEMaMGUNaWhoPPPAAQ4YMwTnHsGHDGDVqVNBNk1IUwgCKimDbNq8kxXrCyrRdRESqh4suuoiLLroo7LT09HRmzpwJQE5ODg0bNmTSpEmHzHfxxRdz8cUXH/J9Xl5eyfvzzz+f888/P061lljodGQYKRXCREREJBDqCQtDIUxERGqK7OxssrOzg66GVIJ6wsB7fuLRR3slKRbCyrRdREREEkO/eQHatYPVq0s+ZmVlsXv37gArlEBl2i4iIiKJoZ4w8C5K37MndS/ML9V2ERERSQyFMPCGaahXzytJsRBWpu0iIiKSGAphYaRUCBMREZFAKISFoRAmIiJB+/777xk7dizt27end+/enHPOOSxdupRVq1aVPLg7Jyen5BmQpUX6vio2bNhw0Drvv/9+OnToQOfOnXn//ffDLrNy5Ur69+9Phw4duOiiiygoKABg3LhxNG3alF69etGrVy+ef/55ADZt2sTQoUPjWu/qTCEsDIUwEREJknOOMWPGkJ2dzfLly5k7dy73338/P/zwQ2B1evjhh/nZz34GwKJFi3jllVdYuHAh7733Hj//+c85EOY5xLfddhs33XQTy5Yto1GjRjz77LMl0y666CJyc3PJzc3liiuuAKBp06Y0b96cGTNmJKZRAVMIA6hdG046yStJsRBWpu0iIhLGli2wdOnBr+JR57///tBp+fnetLVrD50WxcOyp02bRkZGBtddd13Jdz179mTw4MExV33r1q2MHj2aHj16MGDAAObPnw9A9+7d2b59O845GjduzAsvvADA5ZdfzocffnjIesaPH1/SS/X2228zduxYsrKyaNu2LR06dGDWrFkHze+cY+rUqSWj8V9xxRW89dZbFdZ39OjRvPTSSzG3syZSCANvnKwZM7ySFAthZdouIiJh/O1v0Lnzwa+PPvKm3XnnodMWLvSmXX31odO2bKlwcwsWLKB3795xqfrdd9/N8ccfz/z58/nTn/7E5ZdfDsDAgQOZMWMGCxcupF27dnzyyScAfP7555x00kkHrWPlypU0atSIrKwsANatW0fr1q1Lprdq1Yp169YdtMyWLVs4/PDDqRUah7LsPOPHj6dHjx6cf/75rF27tuT7Pn36lNQl2WmcMICCAli1Ctq0gczM1AphZdouIiJh3HgjXHLJwd+1aOGV990Ht9568LTiP2yfecYbBqi0xo39qWMEn376KePHjwfg1FNPZcuWLezcuZPBgwczffp0jjnmGK6//nqeeuop1q1bR6NGjahXr95B69iwYQNNmzaNW51GjBjBxRdfTFZWFv/85z+57rrr+PjjjwE48sgjWb9+fdy2VZ2pJwy8ENK5s1eSYj1hZdouIiJhNG4MnTod/Kpf35t21FGHTiu+xKNVq0OnRfGEkq5duzJ37lwfGwQnn3wyn3zyCZ988gnZ2dk0bdqU119/Pewpzzp16pBffIoVaNmyJWvWrCn5vHbtWlq2bHnQMo0bN2b79u0Uhk6/lp6ncePGJb1qV199Nbm5uSXL5efnU6dOnbi1szpTCAsjpUKYiIhUO6eeeir79u3jqaeeKvlu/vz5lTpNN3jw4JJrrHJycmjSpAkNGzakdevWbN68mW+//ZZ27doxaNAg/vznP3PyyScfso5OnTqxqtQf6yNHjuSVV15h3759rFy5km+//ZZ+/fodtIyZMWTIEF5//XUAnn/+eUaNGgV4PWvFJkyYQKdOnUo+L126tOTuz2SnEBaGQpiIiATJzHjzzTeZMmUK7du3p2vXrtxxxx0cddRRMa/rnnvuYe7cufTo0YPbb7+9ZDgIgP79+5cEoMGDB7Nu3ToGDRp0yDrq1atH+/btWRYa2Ltr165ceOGFdOnShaFDh/LEE0+Qnp4OwDnnnFNyOvHBBx/k4YcfpkOHDmzZsoWrrroKgMcee4yuXbvSs2dPHnvsMZ588smSbU2bNo1hw4bF3M6ayJxzQdchJn369HFz5syJ2/pycnLIbtHCOyW3ZAl06sSSJUsYMWIES5cujdt2qq2lSw9qexBycnLIzs4OZNui/V8d6BgEK9z+X7x4Mccdd1wwFaqm3nzzTebOnct9990X93Xv2rWLBg0aAN5p0rfffptGjRrFfTt+C/fvxszmOuf6hJvft54wM6ttZrPMbJ6ZLTSzP4SZ50oz22RmuaHX1X7Vp1z168OFF5ac38/MzEydnrAybRcREQlnzJgxtGnTxtdtbNq0iZtvvrlGBrDK8PPuyH3Aqc65PDPLAD41s3edc1+Ume9V59wNPtajYi1awKuvlnxMqdORZdouIiISydVX+9tX0rRpU0aPHu3rNqoT33rCnCc0kh0ZoVf1PPe5Z4833kvoNuKUCmFl2i4iIiKJ4euF+WaWbma5wEbgQ+fczDCznWdm883sdTNrHWa6/9auhdNP90pSLISVabuIiIgkhq+DtTrnDgC9zOxw4E0z6+acW1BqlonAy865fWZ2LfA8cGrZ9ZjZNcA1AM2aNSMnJydudczLy2PmzJn0B2bOnMne9espLCxk3759cd1OdVVnzZqD2h6EvLy8lNjX1ZX2f/B0DIIVbv8fdthh7Nq1K5gKpaADBw4kxf7Oz8+P7f+ycy4hL+Au4LflTE8HdlS0nt69e7t4mjZtmnNLljgHXumcKyoqcmbmCgsL47qtaqlM24Mwbdq0wLYt2v/VgY5BsMLt/0WLFiW+ImVs2LDBXXTRRa5du3buhBNOcGeffbZbsmSJW7lypevatatzzqv7sGHDDln2ueeec7/4xS/Crvfss89227ZtK3fbp5xyips9e3aFdVy/fv1B2//Tn/7k2rdv7zp16uTee++9sMusWLHC9evXz7Vv395deOGFbt++fW7nzp3uueeec02aNHE9e/Z0PXv2dE8//bRzzrmNGze6s846q8K6VAfh/t0Ac1yETOPn3ZFNQz1gmFkd4AzgmzLzNC/1cSSw2K/6xMLMUuuUpIiIVCvOOcaMGUN2djbLly9n7ty53H///fzwww9VXvfkyZM5/PDDq15J4OGHH+ZnP/sZAIsWLeKVV15h4cKFvPfee/z85z/nwIEDhyxz2223cdNNN7Fs2TIaNWrEs88+WzLtoosuIjc3l9zc3JKbAJo2bUrz5s2ZMWNGXOpcnfh5TVhzYJqZzQdm410TNsnM/mhmI0Pz/DI0fMU84JfAlT7WJ7JGjeDmm70yJGVCWJi2i4hIsKZNm0ZGRgbXXXddyXc9e/YM+0ihSNavX8/QoUPp2LEjt5Z6tmWbNm3YvHkzAPfeey+dO3dm0KBBXHzxxfz5z38ume+1116jX79+dOrUKeJI/ePHj2fo0KEAvP3224wdO5asrCzatm1Lhw4dmDVr1kHzO+eYOnUq559/PgBXXHEFb731VoVtGT16dMmo/8nEt2vCnHPzgePDfH9Xqfd3AHf4VYeoNW0Kf/nLQV+lTAgL03YRESljyxbvVVqLFt4Yi99/Dzt3Hjzt6KO950euXXvo3eft2lX4/MgFCxbQu3fvKlU5NzeXr776iqysLDp37syNN95I69Y/3v82e/Zsxo8fz7x589i/fz8nnHDCQdssLCxk1qxZTJ48mT/84Q9MmTLloPWvXLmSRo0alTwDct26dQwYMKBkeqtWrVi3bt1By2zZsoXDDz+cWqH2l51n/PjxTJ8+nU6dOvHII4+U1LdPnz7ceeedVdof1ZEeWwSwYwc8/7xXhqRMCAvTdhERKeNvf/OeLlL69dFH3rQ77zx02sKF3rSrrz50Wtkw55PTTjuNww47jNq1a9OlSxdWr1590PQZM2YwatQoateuTYMGDRgxYsRB088991wAevfufdBzI4tt2LCBpk2bxq2+I0aMYNWqVcyfP58zzjiDK664omTakUceWfIopGTi692RNcYPP8CVV3qP7jnsMCCFQliYtouISBk33giXXHLwdy1aeOV990Gp032A1xMG8Mwzh/aENW5c4ea6du1a8uDryiruoQJIT0+nsLCwUstHWrZOnTrk5+eXfG7ZsiVr1qwp+bx27Vpatmx50DKNGzdm+/btFBYWUqtWrYPmaVxqv1x99dUHnULNz8+nTp06MdW/JlBPWAQpE8JERKRijRt7z9ct/Sp+3NtRRx06rXZtb1qrVodOq+BUJMCpp57Kvn37eOqpp0q+mz9/fsRrsypj4MCBTJw4kfz8fPLy8pg0aVJMy3fq1OmgHrKRI0fyyiuvsG/fPlauXMm3335Lv379DlrGzBgyZEhJwHz++ecZNWoU4PWsFZswYcJBz2BcunQp3bp1i7WJ1Z5CWAQKYSIiEhQz480332TKlCm0b9+erl27cscdd3DUUUfFbRt9+/Zl5MiR9OjRg7PPPpvu3btzWAxnROrVq0f79u1ZtmwZ4PXeXXjhhXTp0oWhQ4fyxBNPkJ6eDsA555xTcjrxwQcf5OGHH6ZDhw5s2bKFq666CoDHHnuMrl270rNnTx577DHGjRtXsq1p06YxbNiwOLW8Gok0dkV1fSVinDDnnDvxxBPdp59+GtdtVUsaJyzlaf8HT8cgWNV1nLBE2LVrl3POud27d7vevXu7uXPnxrT8G2+84X7/+99XuR47d+4sd/rgwYPd1q1bq7wdv8U6TpiuCQPvDsGHH/bKkJTpCQvTdhERSQ3XXHMNixYtIj8/nyuuuIITTjghpuXHjBnDFp9vNNi0aRM333wzjZJwKCWFMPDGyLrppoO+SpkQFqbtIiKSGv7zn/9UeR3Fg6r6pWnTpowePdrXbQRF14SBd7vw//7vQbcNp0wIC9N2ERER8Z9CGHgB5M47UzeElWm7iIhQ/FxjkahU5t+LQlgEKRPCRETkELVr12bLli0KYhIV5xxbtmyhdvHQJFHSNWERKISJiKSuVq1asXbtWjZt2hR0VVJCfn5+zAGmuqlduzatWrWKaRmFsAgUwkREUldGRgZt27YNuhopIycnh+OPP+Rx00lPpyMBmjeH117zypCUCWFh2i4iIiL+U08YQIMGcP75B32VMiEsTNtFRETEf+oJA+8h1tdf75UhKRPCwrRdRERE/KcQBrBjBzz5pFeGpEwIC9N2ERER8Z9CWAQpE8JEREQkEAphESiEiYiIiJ8UwiJQCBMRERE/KYQBtG4Nn3/ulSEpE8LCtF1ERET8pyEqAOrUgQEDDvoqZUJYmLaLiIiI/9QTBrBuHYwY4ZUhKRPCwrRdRERE/KcQBrB7N0ya5JUhKRPCwrRdRERE/KcQFkHKhDAREREJhEJYBAphIiIi4ieFsAgUwkRERMRPujsSoG1bWLMGmjUr+SplQliYtouIiIj/FMIAMjKgVauDvkqZEBam7SIiIuI/nY4EWL0ajj/eK0NSJoSFabuIiIj4TyEMYN8+yM31ypCUCWFh2i4iIiL+UwiLIGVCmIiIiARCISwChTARERHxk0JYBFlZWRQUFOCcC7oqIiIikoR0dyRAp05QJmylpaWRnp7O/v37yczMDKhiCRCm7SIiIuI/9YSVQ6ckRURExC8KYQDLlkGTJl5ZSkqEsAhtFxEREX8phAEUFcGWLV5ZSkqEsAhtFxEREX8phJUjJUKYiIiIBEIhrByZmZkKYSIiIuILhTCAWrWgZUuvLCUlesIitF1ERET8pd+8AO3awdq1h3ydEiEsQttFRETEX+oJA++i9Pz8sBfmFxQUBFSpBInQdhEREfGXQhh4wzPUqZO6Q1SEabuIiIj4y7cQZma1zWyWmc0zs4Vm9ocw82SZ2atmtszMZppZG7/qUxkpEcJEREQkEH72hO0DTnXO9QR6AUPNbECZea4CtjnnOgCPAA/6WJ+YKYSJiIiIX3wLYc6TF/qYEXqVfUjhKOD50PvXgdPMzPyqU6wUwkRERMQvvt4daWbpwFygA/CEc25mmVlaAmsAnHOFZrYDaAxsLrOea4BrAJo1a0ZOTk7c6piXl8fnX31F1+OOY+FXX7Fv/fqSadu2bWPevHk0b948bturbrJ++CFs2xMpLy8vrsdUYqP9Hzwdg2Bp/wcvVY+BOVe2c8qHjZgdDrwJ3OicW1Dq+wXAUOfc2tDn5UB/59zmsCsC+vTp4+bMmRO3uuXk5JCdnR122jXXXEPv3r259tpr47Y9OVR5x0D8p/0fPB2DYGn/By+Zj4GZzXXO9Qk3LSF3RzrntgPTgKFlJq0DWgOYWS3gMGBLIup0kIIC7+7AMsNRpMTpyAhtFxEREX/5eXdk01APGGZWBzgD+KbMbBOAK0LvzwemukR0zZW1ahV07OiVpaRECIvQdhEREfGXn9eENQeeD10Xlgb81zk3ycz+CMxxzk0AngX+bWbLgK3AWB/rE7OUCGEiIiISCN9CmHNuPnB8mO/vKvU+H7jArzpUlUKYiIiI+EUj5pdDIUxERET8ohAGUL8+nHeeV5aSEiEsQttFRETEX76OE1ZjtGgBr79+yNcpEcIitF1ERET8pZ4wgD17ICfHK0tJiRAWoe0iIiLiL4UwgLVrYcgQrywlJUJYhLaLiIiIvxTCypESIUxEREQCoRBWDoUwERER8YtCWDkUwkRERMQvCmEAhx8Ov/61V5aSEiEsQttFRETEXxqiAuDII+GRRw75OiVCWIS2i4iIiL/UEwawcye8+KJXlpISISxC20VERMRfCmEA338PP/mJV5aSEiEsQttFRETEXwph5UiJECYiIiKBUAgrh0KYiIiI+EUhrBwKYSIiIuIXhTCAJk3gz3/2ylJSIoRFaLuIiIj4S0NUABxxBPzmN4d8nRIhLELbRURExF/qCQPYuhUeeMArS8nMzGT//v0UFRUFVLEEiNB2ERER8ZdCGMDmzXDHHV5ZipmRmZlJQUFBQBVLgAhtFxEREX8phFUgJU5JioiISMIphFVAIUxERET8oBBWAYUwERER8YNCGEDz5vDKK15ZRtKHsHLaLiIiIv7REBUADRrARReFnZT0IayctouIiIh/1BMGsHEj3HCDV5aR9CGsnLaLiIiIfxTCALZvhyee8Moykj6EldN2ERER8Y9CWAWSPoSJiIhIIBTCKqAQJiIiIn5QCKuAQpiIiIj4QSEMoHVr+PRTrywj6UNYOW0XERER/2iICoA6dWDgwLCTkj6EldN2ERER8Y96wgDWrYNRo7yyjKQPYeW0XURERPyjEAawezdMmOCVZSR9CCun7SIiIuIfhbAKJH0IExERkUAohFUgMzOTgoKCoKshIiIiSUYhrALqCRMRERE/6O5IgLZtYdUqaNHikElZWVns3bs38XVKlHLaLiIiIv5RTxhARgYcc4xXlpH0PWHltF1ERET8oxAGsHo19O7tlWUkfQgrp+0iIiLiH4UwgH374MsvvbKMpA9h5bRdRERE/KMQVoGkD2EiIiISCIWwCiiEiYiIiB98C2Fm1trMppnZIjNbaGa/CjNPtpntMLPc0Osuv+pTWQphIiIi4gc/h6goBH7jnPvSzBoAc83sQ+fcojLzfeKcG+5jPSrWsSMUFkLaoZk06UNYOW0XERER//j2m9c5t8E592Xo/S5gMdDSr+1ViRmkp3tlGUkfwsppu4iIiPgnId0fZtYGOB6YGWbyiWY2z8zeNbOuiajPIZYvh2bNvLKMpA9h5bRdRERE/OP7iPlmVh8YD/zaObezzOQvgWOcc3lmdg7wFtAxzDquAa4BaNasGTk5OXGrX15eHjM/+4z+Gzcy87PP2LtmzUHTFy9ezObNm+O6zeqkzpo1EdueKHl5eUm7f2sC7f/g6RgES/s/eKl6DMw559/KzTKAScD7zrmHo5h/FdDHObc50jx9+vRxc+bMiVsdc3JyyG7RAjp3hiVLoFOng6bPmzePn/zkJ8yfPz9u26xWli6N2PZEycnJITs7O5Bti/Z/daBjECzt/+Al8zEws7nOuT7hpvl5d6QBzwKLIwUwMzsqNB9m1i9Uny1+1akykv50pIiIiATCz9ORA4GfAF+bWW7ou98BRwM4554EzgeuN7NCYC8w1vnZNRdJejo0b+6VZSR9CCun7SIiIuIf30KYc+5ToNxb7pxzjwOP+1WHqLVvD+vXh52U9CGsnLaLiIiIfzQ4FIBzsH+/V5aR9CGsnLaLiIiIfxTCAL79FjIzvbKMpA9h5bRdRERE/KMQVoGkD2EiIiISCIWwCtSqVYuioiIOHDgQdFVEREQkiSiEVcDM1BsmIiIicacQBlC7NvTt65VhJHUIq6DtIiIi4g/fH1tUIxx9NMyaFXFyUoewCtouIiIi/lBPGHhDNKxc6ZVhJHUIq6DtIiIi4g+FMPBCSLt2XhlGUoewCtouIiIi/lAIi0JShzAREREJhEJYFBTCREREJN4UwqKgECYiIiLxphAGUL8+jBnjlWEkdQiroO0iIiLiDw1RAdCiBbzxRsTJSR3CKmi7iIiI+EM9YQB79sAnn3hlGEkdwipou4iIiPhDIQxg7Vo4+WSvDCOpQ1gFbRcRERF/KIRFIalDmIiIiARCISwKCmEiIiISbwphUVAIExERkXhTCAM4/HC48UavDCOpQ1gFbRcRERF/aIgKgCOPhMceizg5qUNYBW0XERERf6gnDGDnTvjPf7wyjKQOYRW0XURERPyhEAbw/fdw6aVeGUZSh7AK2i4iIiL+UAiLQlKHMBEREQmEQlgUFMJEREQk3hTCoqAQJiIiIvGmEAbQpAk8+KBXhpHUIayCtouIiIg/NEQFwBFHwK23Rpyc1CGsgraLiIiIP9QTBrB1K/zf/3llGEkdwipou4iIiPhDIQxg82a47TavDCMrK4uCgoIEVypBKmi7iIiI+EMhLApJ3RMmIiIigVAIi0JmZqZCmIiIiMRVVCHMzLr7XZHqTD1hIiIiEm/R9oT93cxmmdnPzewwX2sUhKOOgpde8sowkjqEVdB2ERER8UdUIcw5Nxi4FGgNzDWz/5jZGb7WLJEaNoRLLvHKMJI6hFXQdhEREfFH1NeEOee+Be4EbgNOAR4zs2/M7Fy/KpcwGzfCL3/plWEkdQiroO0iIiLij2ivCethZo8Ai4FTgRHOueNC7x/xsX6JsX07/O1vXhlGUoewCtouIiIi/oh2xPy/Ac8Av3PO7S3+0jm33szu9KVm1UhShzAREREJRLQhbBiw1zl3AMDM0oDazrk9zrl/+1a7akIhTEREROIt2mvCpgB1Sn2uG/ouJRSHMOdc0FURERGRJBFtCKvtnMsr/hB6X9efKgWgVSuYPt0rw0hPTyctLY3CwsIEVywBKmi7iIiI+CPaELbbzE4o/mBmvYG95cxfs9StC4MHe2UESXtKMoq2i4iISPxFG8J+DbxmZp+Y2afAq8ANvtUq0davh3PP9coIkjaERdF2ERERib9oB2udDRwLXA9cBxznnJtb3jJm1trMppnZIjNbaGa/CjOPmdljZrbMzOaX7m1LqLw8ePNNr4wgaUNYFG0XERGR+Iv27kiAvkCb0DInmBnOuRfKmb8Q+I1z7ksza4A30v6HzrlFpeY5G+gYevUH/hEqq52kDWEiIiISiKhCmJn9G2gP5AIHQl87IGIIc85tADaE3u8ys8VAS6B0CBsFvOC82w6/MLPDzax5aNlqRSFMRERE4inanrA+QBdXyTEazKwNcDwws8yklsCaUp/Xhr5TCBMREZGkFm0IWwAcRSXCkZnVB8YDv3bO7Yx1+dA6rgGuAWjWrBk5OTmVWU1YeXl5fPzdd2T95z/s++47XIQL1AsKCvjss8/Ytm1b3LZdHVhhYYVt91teXl5cj6nERvs/eDoGwdL+D16qHoNoQ1gTYJGZzQJKuoOccyPLW8jMMvAC2EvOuTfCzLIOaF3qc6vQdwdxzj0FPAXQp08fl52dHWW1K5aTk8MpUayvSZMmdOvWjcGDB8dt2+LJyckhnsdUYqP9Hzwdg2Bp/wcvVY9BtENU3AOMBv4E/KXUKyIzM+BZYLFz7uEIs00ALg/dJTkA2BHI9WDffQf9+nllBEl7OjKKtouIiEj8RdUT5pz72MyOATo656aYWV0gvYLFBgI/Ab42s9zQd78Djg6t80lgMnAOsAzYA/w05hbEQ34+zJ7tlREkbQiLou0iIiISf9HeHfkzvGuyjsC7S7Il8CRwWqRlnHOfAlbeekMX+v8i2soGKWlDmIiIiAQi2tORv8Dr2doJ4Jz7FjjSr0pVRwphIiIiEk/RhrB9zrmC4g9mVgtvnLCUoRAmIiIi8RTt3ZEfm9nvgDpmdgbwc2Cif9VKsI4doaAAakXeHUkbwqJou4iIiMRftD1htwObgK+Ba/EuqL/Tr0olnBlkZHhlBEkbwqJou4iIiMRftA/wLnLOPe2cu8A5d37offKcjly+HFq08MoIkjaERdF2ERERib9o745cSZhrwJxz7eJeoyAcOAAbNnhlBEkbwqJou4iIiMRfLM+OLFYbuABvuIqUkbQhTERERAIR7enILaVe65xzfwWG+Vu16kUhTEREROIp2tORJ5T6mIbXM5Y8t9Olp8ORR3plBEkbwqJou4iIiMRftEGq9HMiC4FVwIVxr01Q2reHH34od5akDWFRtF1ERETiL9pnRw7xuyKBcg6KiiAtLeJQDUkbwqJou4iIiMRftKcjby5vunPu4fhUJyDffgudO8OSJdCpU9hZkjaERdF2ERERib9Y7o7sC0wIfR4BzAK+9aNS1VHShjAREREJRLQhrBVwgnNuF4CZ3QO845y7zK+KVTcKYSIiIhJP0T62qBlQUOpzQei7lKEQJiIiIvEUbU/YC8AsM3sz9Hk08LwvNQpCVhaccIJXRpwlSUNYFG0XERGR+Iv27sj/NbN3gcGhr37qnPvKv2ol2DHHwNy55c6StCEsiraLiIhI/EV7OhKgLrDTOfcosNbM2vpUp8Tbvx9Wr/bKCJI2hEXRdhEREYm/qEKYmd0N3AbcEfoqA3jRr0ol3MqV0KaNV0aQtCEsiraLiIhI/EXbEzYGGAnsBnDOrQca+FWp6ihpQ5iIiIgEItoQVuCcc4ADMLN6/lUpeCNHwp49B3+nECYiIiLxFG0I+6+Z/RM43Mx+BkwBnvavWsH65hv47ruDv1MIExERkXiq8O5IMzPgVeBYYCfQGbjLOfehz3VLnHr1vO6vel4HX5s2sGoVHHvsj7NkZWVRUFAQdvEarUzbRUREJDEqDGHOOWdmk51z3YHkCV6ltWwJb79d8jHcdepJ2xNWpu0iIiKSGNGejvzSzPr6WpMg7d0LM2Z4JdC2rdcTVlpmZib79+/HuzQuiZRpu4iIiCRGtCGsP/CFmS03s/lm9rWZzfezYgm1Zg0MGuSV/Hg6sjQzIyMjI/lOSZZpu4iIiCRGuacjzexo59x3wFkJqk+1EC6Egdcbtm/fPrL0iB8RERGpooquCXsLOME5t9rMxjvnzktAnQLXtm34sUuT9rowERERSbiKTkdaqfft/KxIddKsGezaBbt3H/y9QpiIiIjES0UhzEV4n1wOPxx+8QuvBMy851qvXn3wbEkZwsq0XURERBKjotORPc1sJ16PWJ3Qe0KfnXOuoa+1S5Qjj4THHz/oq+JTkl26/PhdUoawMG0XERER/5XbE+acS3fONXTONXDO1Qq9L/6cHAEMvHOPr77qlSHhLs5PyhAWpu0iIiLiv2iHqEhuGzbA2LFeGZIyISxM20VERMR/CmERhBuwNSlDmIiIiARCISyClHp0kYiIiCScQlgEKXM6UkRERAKhEAbQpAncf79XhjRt6j1OsfT16kkZwsK0XURERPynEAZwxBFw++1eGWLm9YaVHissKUNYmLaLiIiI/xTCALZuhb/8xStLadMGVqz48XNShrAIbRcRERF/KYQBbN4Mv/2tV5bSoQMsX/7j56QMYRHaLiIiIv5SCCtH+/YpEMJEREQkEAph5ejQAZYt+/GzQpiIiIjEi0JYORTCRERExC++hTAz+5eZbTSzBRGmZ5vZDjPLDb3u8qsuFTrqKPj3v72ylDZtYO1a2L/f+5yUISxC20VERMRffvaEjQOGVjDPJ865XqHXH32sS/kaNoTLLvPKUjIzoXlz+O4773NShrAIbRcRERF/+RbCnHPTgZox7sHGjXDTTV5ZRulTkkkZwsppu4iIiPgn6GvCTjSzeWb2rpl1DawW27fDX//qlWUkfQgrp+0iIiLin1oBbvtL4BjnXJ6ZnQO8BXQMN6OZXQNcA9CsWTNycnLiVom8vDxmzpxJf2DmzJnsXb++zLZbkZOTRdeuy1m5ciWrV6+O6/aDVmfNmohtT5S8vLyk2qc1jfZ/8HQMgqX9H7xUPQaBhTDn3M5S7yeb2d/NrIlz7pBRQ51zTwFPAfTp08dlZ2fHrR45OTn079QJgP79+0PofbHt2+HZZyE7uzUbNmxg1apVxHP7gVu6FAjf9kTJyclJrn1aw2j/B0/HIFja/8FL1WMQ2OlIMzvKzCz0vl+oLluCqk8kpUfNT8rTkSIiIhII33rCzOxlIBtoYmZrgbuBDADn3JPA+cD1ZlYI7AXGOuecX/UpV6tWMG2aV5bRrh2sXAkHDiRpCCun7SIiIuIf30KYc+7iCqY/Djzu1/ZjUrcuROgGrVsXGjeGdeuSNISV03YRERHxT9B3R1YP69fD+ed7ZRjt23t3SCZlCKug7SIiIuIPhTCAvDwYP94rwygepiIpQ1gFbRcRERF/KIRFIalDmIiIiARCISwKnTvDkiUKYSIiIhI/CmFROPZY+OYbhTARERGJnyBHzK8+2rSBb7+Fo48OO7l9e1i9GtLSkjCEVdB2ERER8YdCGEBmpnfhVwRZWdC6NWzYUCf5QlgFbRcRERF/6HQkwHffwYABXhnBscfCypW1ky+ERdF2ERERiT+FMID8fJg50ysj6NwZVqzITL4QFkXbRUREJP4UwqJ07LGwbFkaRUVFHDhwIOjqiIiISA2nEBalzp3hm29Md0iKiIhIXCiERal4mIrMTIUwERERqTrdHQne3YF793p3CkbQpAmkpUGtWi2TK4RF0XYRERGJP/WEgZeuatf2ygjMvFOSZsclVwiLou0iIiISf/rNC7BiBbRq5ZXlOPZYgGOTK4RF2XYRERGJL4UwgMJCWLfOK8tx7LFQVNSBgoKCBFUsAaJsu4iIiMSXQlgMOneG/fs7JFdPmIiIiARCISwGXbrAvn3tFMJERESkyhTCwLsovXHjCi9Ob9cO9u8/gm3bkujUXZRtFxERkfjSEBXgDdOweXOFs6WnQ/36a/j224wEVCpBomy7iIiIxJe6P2LUsOEali2rHXQ1REREpIZTCANYutQbCGzp0gpnPeKIdaxcWS8BlUqQGNouIiIi8aMQFqMjjtjA6tUNgq6GiIiI1HAKYTE68siNrF17WNDVEBERkRpOISxGRxyxh3370nUtu4iIiFSJQhhAVhb06uWVFahdO4ujjtrMwoX+VyshYmi7iIiIxI9CGMAxx8BXX3llBbKysmjadCMLFiSgXokQQ9tFREQkfhTCAPbvh7VrvbICWVlZNG68IXlCWAxtFxERkfhRCANYuRJat/bKCmRlZdGo0brkCWExtF1ERETiRyEsRllZWTRs+B0LFoBzQddGREREaiqFsBhlZWWRnr6V2rVhzZqgayMiIiI1lUJYjLKysti3bx+9ennXs4uIiIhUhkIYQL16MHy4V1agOIQdfzzk5vpfNd/F0HYRERGJn1pBV6BaaNkSJk6MatbSIeyll3yuVyLE0HYRERGJH/WEAezdC1984ZUVKB3CkuJ0ZAxtFxERkfhRCAPvCvsTT4zqSvviENauHWzbBlu2JKB+foqh7SIiIhI/CmExKg5haWnQsyfMmxd0jURERKQmUgiLUXEIA5LnlKSIiIgknEJYjBTCREREJB4UwgAOOwyuu84rK1A6hCXFWGExtF1ERETiR0NUADRrBv/4R1Szlg5hXbt6j1zcswfq1vWzgj6Koe0iIiISP+oJA9i1C15/3SsrUDqEZWZC587w9dd+V9BHMbRdRERE4kchDGDDBrjgAq+sQOkQBtCnD8yZ42flfBZD20VERCR+fAthZvYvM9toZgsiTDcze8zMlpnZfDM7wa+6xFPZENavH8yaFWCFREREpEbysydsHDC0nOlnAx1Dr2uAGnFhkkKYiIiIxINvIcw5Nx3YWs4so4AXnOcL4HAza+5XfeKlOIQ55wDv4vw1a2DHjoArJiIiIjVKkHdHtgRKPytnbei7Qy5OMrNr8HrLaNasGTk5OXGrRF5eHp8uXkyLq65i/eLFFK5fX+EyZsZHH31ErVre7mvXrhfPPLOK3r23x61eiVJrx46Y2u6HvLy8uB5TiY32f/B0DIKl/R+8VD0GNWKICufcU8BTAH369HHZ2dlxW3dOTg6DsrNh1CjaRblM7dq1GTBgAPXr1wfgjDOgoKAXcaxWYsXQdj/k5OQQz2MqsdH+D56OQbC0/4OXqscgyLsj1wGtS31uFfou8bZtg0ce8cooJNV1YTG2XUREROIjyBA2Abg8dJfkAGCHcy6YcRI2bYKbb/bKKCRVCIux7SIiIhIfvp2ONLOXgWygiZmtBe4GMgCcc08Ck4FzgGXAHuCnftUl3sqGsDZtoKAA1q2Dli2Dq5eIiIjUHL6FMOfcxRVMd8Av/Nq+n8qGMLMfe8PGjAmwYiIiIlJjaMT8SigbwgD694cvvgioQiIiIlLjKISB9xDrceO8MgrhQtjAgTBjhg9181uMbRcREZH4qBFDVPjusMPgiiuinj1ST9hXX0F+PtSuHe8K+ijGtouIiEh8qCcMvDsDf/ObSt8dCVC/PnTpUgMf5h1j20VERCQ+FMLAGyPr4YcrPU5YsUGD4NNP4105n8XYdhEREYkPhbBKSKoQJiIiIoFQCKuESCFs4ED47DMoKgqgUiIiIlKjKIRVQqQQdtRRcMQRsGhRAJUSERGRGkUhDKBVK5gyxSujECmEQQ08JRlj20VERCQ+FMIA6taF007zyihkZWVRUFAQdtqgQfDJJ/GsnM9ibLuIiIjEh0IYwPr1cNFFXhmF8nrCTjkFPv4YnItnBX0UY9tFREQkPhTCAPLy4L//9coolBfCOnTwniW5dGk8K+ijGNsuIiIi8aEQVgnlhTAz7+ze1KkJrpSIiIjUKAphlVBeCAM49VSFMBERESmfQlglRBPCpk3TeGEiIiISmUIYQJs2sGSJV0ahohDWqhU0bgzz58ener6Kse0iIiISHwphAJmZ0KmTV0ahohAGXm/YRx/Fo3I+i7HtIiIiEh8KYQDffec9c+i776KaPZoQVmMuzo+x7SIiIhIfCmEA+fneQx/z86OaPTMzs8IQlp3tjZwfYUzX6iPGtouIiEh8KIRVQjQ9YU2aQOfOMGNGgiolIiIiNYpCWCVEE8IAzjkHJk9OQIVERESkxlEIq4RYQti77yagQiIiIlLj1Aq6AtVChw6wezfUrh3V7NGGsD594IcfYPVqOOaYqlbSJzG2XUREROJDPWEAaWlQt65XRiHaEJaWBkOHVvPesBjbLiIiIvGh37wAK1Z4XVUrVkQ1e7QhDGrAKckY2y4iIiLxoRAGUFjojZNVWBjV7LGEsDPP9B5hFOXsiRdj20VERCQ+FMIqIZYQ1rgxdO8OOTn+1klERERqFoWwSoglhAGMGQNvvuljhURERKTGUQgD76L0Ro3ifmF+sTFj4K234MCBStbPTzG2XUREROJDQ1SAN0zD1q1Rzx5rCGvfHpo1g88/h0GDKlNBH8XYdhEREYkPdX9UQmZmJgUFBTjnol7m3HN1SlJERER+pBAGsHQppKd7ZRTS0tLIyMigIIanc48ZA2+8ATHktsSIse0iIiISHwphxYqKYpo91lOS3bt7WWfevFgrlgAxtl1ERESqTiGskmINYWZw3nnw2ms+VkpERERqDIWwSoo1hAFcfDG8/HI1PCUpIiIiCacQBpCZ6Z0vzMyMepHKhLCePb3nZH/+eawV9FEl2i4iIiJVpyEqANq0gfnzY1qkMiHMDC69FP7zHzjppJgW9U8l2i4iIiJVp54w8J6buH59TM9PrEwIA++U5H//C/v3x7yoPyrRdhEREak6hTCAFSugZUuvjFJlQ1i7dt7grVOmxLyoPyrRdhEREak6hbBKqmwIA++U5IsvxrlCIiIiUqMohFVSVULY2LHwzjuwbVucKyUiIiI1hkJYJVUlhDVpAmefDS+9FOdKiYiISI2hEAZQt66XiurWjXqRqoQwgKuvhqefrgZjhlWi7SIiIlJ1voYwMxtqZkvMbJmZ3R5m+pVmtsnMckOvq/2sT0StWsHkyV4ZpaqGsCFDYNcumDOn0quIj0q0XURERKrOtxBmZunAE8DZQBfgYjPrEmbWV51zvUKvZ/yqT7n27oVZs7wySlUNYWlpXm/YM8G0+EeVaLuIiIhUnZ89Yf2AZc65Fc65AuAVYJSP26u8NWugf3+vjFJVQxjAlVd6z5LcsaNKq6maSrRdREREqs7PEfNbAqV/s68F+oeZ7zwzOxlYCtzknDskDZjZNcA1AM2aNSMnJydulczLy2PmzJn0B2bOnMne9eujWm7Tpk0sXLiwynXp1asLv//9Ts4/f22V1lNZddasibnt8ZaXlxfXYyqx0f4Pno5BsLT/g5eqxyDoxxZNBF52zu0zs2uB54FTy87knHsKeAqgT58+Ljs7O24VyMnJoX+nTgD0798fQu8rMnnyZBo3bkxV65KVBZdddiSPPtqB9PQqrapyli4FYmt7vOXk5FR5P0rlaf8HT8cgWNr/wUvVY+Dn6ch1QOtSn1uFvivhnNvinCs+p/cM0NvH+sRVPE5HAgwYAI0be+OGiYiISOrwM4TNBjqaWVszywTGAhNKz2BmzUt9HAks9rE+kR12GPzsZ14ZpXiFMDP41a/g0UervKrKqUTbRUREpOp8C2HOuULgBuB9vHD1X+fcQjP7o5mNDM32SzNbaGbzgF8CV/pVn3I1awZPPeWVUYpXCAO44AL45hvIzY3L6mJTibaLiIhI1fk6TphzbrJzrpNzrr1z7n9D393lnJsQen+Hc66rc66nc26Ic+4bP+sT0a5d8MYbXhmleIawzEy46Sa4//64rC42lWi7iIiIVJ1GzAfYsAHOO88roxTPEAZw3XUwdarXI5ZQlWi7iIiIVJ1CWCXFO4TVrw833ggPPBC3VYqIiEg1FvQQFTVWVlYWBQUFcV3njTdChw6wahW0aRPXVYuIiEg1o56wSop3TxhAo0beacl7743rakVERKQaUggDb6CuP/7RK6PkRwgDuOUWmDABFidqsI5KtF1ERESqTiEMvADy//5ftQhhhx8Ot94Kv/993FcdXiXaLiIiIlWnEAawbRs89phXRsmvEAZwww0wezbMnOnL6g9WibaLiIhI1SmEAWza5A1bv2lT1Iv4GcLq1IE//AF+8xtwzpdN/KgSbRcREZGqUwirJD9DGMAVV0B+PvznP75tQkRERAKkEFZJfoew9HR4/HHv+rCdO33bjIiIiAREIayS/A5hAAMGwJlnejcvioiISHJRCAPv4dX/+ldgD/AuzwMPwAsvwFdf+bSBSrRdREREqk4hDOCww+CnP/XKKCUqhDVrBg89BP/zP7B/vw8bqETbRUREpOoUwsC7M/DWW6vN3ZFlXX45HHUU/N//+bDySrRdREREqk4hDLwxsh56KKaxsjIzMxMWwszgn/+Ev/4V5s2L88or0XYRERGpOoWwSsrIyODAgQMUFRUlZHtHHw2PPAJjx8Lu3QnZpIiIiPhIIaySzCyhvWEAl10GffvCr3+dsE2KiIiITxTCqiCR14UVe+IJyMmBl19O6GZFREQkzmoFXYFqoWVL+OADr4xBECGsQQMYPx5OOw2OPRaOP76KK6xk20VERKRq1BMGUK8enHGGV8YgiBAG0KOH1yM2ZkwcbmqsZNtFRESkahTCADZsgEsu8coYBBXCAC680KvyuefC3r1VWFEl2y4iIiJVoxAGsGuXd5HVrl0xLRZkCAO47z5o1QouvRQOHKjkSirZdhEREakahbAqCDqEpaXBuHGwfTvceCM4F1hVREREJEYKYVUQdAjz6gBvvgmzZ8PNNyuIiYiI1BQKYVVQHUIYeI99/OAD+OQT+O1vFcRERERqAoUwgGOOgUWLvDIG1SWEATRqBB9+CNOnw3XXxXCNWCXbLiIiIlWjEAbeOb3jjvPKmBaLLoQVFhayt0q3MEanUSOYOhVWrIALLoD8/CgWqmTbRUREpGoUwgDWrIHBg70yBuWFsB07dvDqq69y2WWX0axZMzp27Mi2BDwku0EDmDQJateG7OwoRp6oZNtFRESkahTCwBto69NPYx5wq2wIW758OX/961857bTTaN26NS+88AIDBw4kNzeXMWPG8OsEPfQxKwteegmGD4d+/WDWrHJmrmTbRUREpGr02KIqyMrKYs6cOSxYsICJEyeydetWhg8fzi9/+UtOP/106pUahf6BBx6gR48eTJo0ieHDh/teNzO4807o1s0LY3fc4T3428z3TYuIiEgU1BNWBW3btuXjjz8mMzOTcePGsX79ep555hlGjRp1UAADqFevHs8++yzXXXddQk5LFhs9GmbOhFdegREjNDC+iIhIdaEQVgV33nknubm53HvvvfTr14+0tPJ3Z3Z2NqNHj+amm25KUA09bdt6w1ccfzz07AkvvqhhLERERIKmEAbQoQPs3OmVPnvggQeYPn0677zzju/bKi0zE+69F959Fx56yHtm9zffkNC2i4iIyI8UwsB7/k+DBl7ps/r165eclty+fbvv2yurd2+YO9c7NTloENz4qzQ25CWm7SIiIvIj/eYFb2Cttm29MgGGDBnCyJEjufnmmxOyvbJq1YJf/cobo7XZ7hUUtGrLA9esYPPmQKojIiKSkhTCAAoLYdUqr0yQBx98kGnTpjF58uSEbbOsI4+EO28v5JiiVeTnFdK5M/zud7B2bWBVEhERSRkKYQEpPi157bXXBnJasqx77oE5c7zLw3r08Ebc//hjXcAvIiLiF4WwAJ166qmMGDGC3/zmN0FXBfDOyD7+uNcpmJ0N11/vBbI//xm++y7o2omIiCQXhTDwLkpv2DCQi9MffPBBpk6dynvvvZfwbQNh296wIfziF7BwITz2GCxZAiecAAMHep/XrQumqiIiIslEI+aDNzzDjh2BbLpBgwY888wz/PSnP+Xrr7/msMMOK3f+ffv2kZOTw6RJk/guyu6pBg0acOaZZ3LOOefQpEmTgyeW03YzGDLEez3xBEyZAq++6p26bN0azjrLew0apOd/i4iIxEohrBo47bTTOOecc/jNb37DM888c8j0TZs28c477zBx4kSmTJlC165dGTFiBKeddhoWxXOINm7cyJtvvsmNN95I9+7dGTFiBCNGjOC4446Lannwxhk75xzvVVgIs2fDe+/B73/v3WXZty+cdJL3GjAAGjWKeTeIiIikFIUwgKVLoWtX7/xbp06BVOGhhx6ie/fuvP/++5x55pksXLiQiRMnMnHiRBYuXMjpp5/OiBEj+Mc//sGRRx4Z8/p/9rOfkZ+fz7Rp05g4cSJnnXUWmZmZ/M+gQdzx0ksU5uaS2a1bVOuqVQtOPNF7/eEPsG0bfP659/rzn72A1qKFNzp/6VfLlnp2pYiISDFfQ5iZDQUeBdKBZ5xzD5SZngW8APQGtgAXOedW+VmniBI4PEU4xaclL7vsMurWrUtRUREjRozg7rvvJjs7m6w4nO+rXbs2Z599NmeffTZPPPEE8+bNY8Zzz5F24AAnnXQSbc86K+qAd8wxxzB8+HCOO+44GjWykl4y8Hbl4sUwb573evRRr9y92zv72bHjj2XHjrBpUyYHDkB6evnbXLlyJZMmTSIvL49hw4bRvXv3qHvyarINGzYwadIkcnNzfVn/unXreO2113xZd3k6dOjA8OHD6dixY8K3LVJaQUEBH3zwAR9//DE9e/bkrLPOqvDSkFSzYsUKJk2axJ49exg2bBjdunWrsT9/i4qK+PLLL5k4cSKjR4/m+OOPD6wuvoUwM0sHngDOANYCs81sgnNuUanZrgK2Oec6mNlY4EHgIr/qVN2dfvrpvPjiizRr1sz3f+BmRq9evej1i1/AY4/x7rvv8t6KFezcubPCZZ1zLF68mKFDh5KRkVFyenPw4MFkZmZSqxZ07+69Lrvsx+W2b4dly7zXt996Q2A88wx8800fLr3UG7esRQuvx6xlS2jevIjdu1ewZMlnfPnlh+zcuZIzz+zDEUfA6NGjOXDgACNGjGD48OEMGTIkLkG1OnDOkZubW9ITunz5cs466yxOPPFE0itKqpVQq1YtOiW4B9g5x/z583nooYdo2LBhyb+hk046iVq11EEv/tu0aROTJ09m4sSJvPfee/To0YMhQ4Ywbtw4rr76avr161fy77Jdu3ZBVzfhDhw4wBdffFHyc2jLli0MGzaMunXrMnLkSJxzJfvnlFNOqfY/f/fs2cOUKVOYNGkSkyZNKvm506BBg0DrZc6ngaDM7ETgHufcWaHPdwA45+4vNc/7oXk+N7NawPdAU1dOpfr06ePmzJkTt3rm5OSQ3aIFdO7s3QYY0OnIwCxdWum2F/8iLf5PunTpUs4880xGjBjB2WefTePGjaNaT05ODgMHZrNhAyxdupv335/P9OnL+frrbWRlHU3Tpp2oXbsVBQX12bLF2LYN6tVzNGy4H+e2kJe3lt27v6d58wZ06NCMLl2OplmzetSv7z2Nqn59qFvXu3mgdu3yy6ws73Rrou3du5epU6eW/ICoXbt2yQ+4QYMGkZGR4du2c3JyyM7O9m395Sn9F+nEiRNZvXo1Z599NiNGjGDo0KEp0xsR5DFIFc65kss8Jk2axIIFC0ou8zjssMMYM2ZMybx5eXlMmTKFiRMn8s4779C4ceOSP/j8+mOoOti5cycffPABEydOZPLkybRo0aLk51Dfvn1JC91FX3pflr1kZtiwYTRt2jTmbfvxf2DdunVMmjSJiRMnMn36dHr37l3SnkT2wJvZXOdcn7DTfAxh5wNDnXNXhz7/BOjvnLuh1DwLQvOsDX1eHpon4gN0fAlhbdrA8OEwaRK0aRO3ddcIq1bFre3ff/99yQ0EU6dOpVevXgwZMoQ6deqUu9yKFSto3bo1n376KZ9//jknnnhiyQ+8NmHqVFTkDSq7ZQts3er1sK1bt4PPPpvP7Nnf8M03a2ncuA0tW3amqKge+/Zlsn9/BoWF6RQW1qKwMJ0DB358f3BZCzNHenohtWodIC2tqNTLhX3vzV900Oe0tCLS0398b+b9PzNzB72HIjZv3sz332+gceNGHH10K44++mgOP/ww0tMNM+86urQ0St6X/RzpfbiO1HDfrV69mjZtjolq3kids9HOW9HyO3bsYOnSJXzzzRJWr15Fy5YtadOmTUnvWPG+i0Ys8wZt69atHHHEEUFXI2Hq1Mmnf//chG1v3bp1vPPOOyW95yNGjDjoMo/yAkBRURGzZ88uCRzr16/n7LPPjunGpupu//79TJ8+nS+++IKBAweW/Pw95phDfy6Es3HjxpJexeKbx04//XTq1q0bdR1WrFgRtx7HnTt38v7777Ny5UqGDh1a8kddo4DuGKvxIczMrgGuAWjWrFnvV155JW71zMvLo379+nFbn3j27dvHV199xYIFCygqKip33oKCArKysujUqRN9+/aN6T9upPXNmzePr7/+msIYr/VzDpxL58CBWhQVZVBUlIZzaTiXHnqlhb4r+z4d54yiovDzeetOCz2BwHDOAO/VpElT2rZtT+3adULbt1AZ+T0YxbvV2+6h7w9tW/hfGPv2FZCZmXnIfoh+nx263nDLx7rO/fv38/3337N582bARay/tx+j2Vb1/YV54MCBpO1dCScrK4/jjpuUsO01aNCAfv360a5du7DBKZbfA99//z1ffPEFGzdujHc1A2NmdO7cmT59+sTl529ubi5ff/01Bw4ciGm5sj+HKisjI4Pjjz+ebt26VYvLG4YMGRJICKs5pyMHDfK6VRo3DuZcVJAKCwNvu07FBEv7P3g6BsHS/g9eMh+D8nrC/BwifjbQ0czamlkmMBaYUGaeCcAVoffnA1PLC2C+WbECjjrKK1NNKrddREQkQL51fTjnCs3sBuB9vCEq/uWcW2hmfwTmOOcmAM8C/zazZcBWvKAmIiIikvR8Pf/knJsMTC7z3V2l3ucDF/hZBxEREZHqSA/wFhEREQmAQhh4g0iddZZXpppUbruIiEiAUuxWwAhatfKeRp2KUrntIiIiAVJPGEB+Psyd65WpJpXbLiIiEiCFMIDvvoM+fbwy1aRy20VERAKkECYiIiISAIUwERERkQAohImIiIgEQCEMoGFDuOoqr0w1qdx2ERGRAGmICvCenfjMM0HXIhip3HYREZEAqScMIC8P3n7bK1NNKrddREQkQAphAOvXw+jRXplqUrntIiIiAVIIExEREQmAQpiIiIhIABTCRERERAJgzrmg6xATM9sErI7jKpsAm+O4PomdjkGwtP+Dp2MQLO3/4CXzMTjGOdc03IQaF8LizczmOOf6BF2PVKZjECzt/+DpGARL+z94qXoMdDpSREREJAAKYSIiIiIBUAiDp4KugOgYBEz7P3g6BsHS/g9eSh6DlL8mTERERCQI6gkTERERCUDKhDAzG2pmS8xsmZndHmZ6lpm9Gpo+08zaBFDNpBbFMbjZzBaZ2Xwz+8jMjgminsmqov1far7zzMyZWcrdqeSnaPa/mV0Y+j+w0Mz+k+g6JrsofgYdbWbTzOyr0M+hc4KoZ7Iys3+Z2UYzWxBhupnZY6HjM9/MTkh0HRMtJUKYmaUDTwBnA12Ai82sS5nZrgK2Oec6AI8ADya2lsktymPwFdDHOdcDeB34v8TWMnlFuf8xswbAr4CZia1hcotm/5tZR+AOYKBzrivw60TXM5lF+X/gTuC/zrnjgbHA3xNby6Q3DhhazvSzgY6h1zXAPxJQp0ClRAgD+gHLnHMrnHMFwCvAqDLzjAKeD71/HTjNzCyBdUx2FR4D59w059ye0McvgFYJrmMyi+b/AMC9eH+A5Ceycikgmv3/M+AJ59w2AOfcxgTXMdlFcwwc0DD0/jBgfQLrl/Scc9OBreXMMgp4wXm+AA43s+aJqV0wUiWEtQTWlPq8NvRd2Hmcc4XADqBxQmqXGqI5BqVdBbzra41SS4X7P9T139o5904iK5Yiovn33wnoZGYzzOwLMyuvx0BiF80xuAe4zMzWApOBGxNTNQmJ9fdEjVcr6AqIlGVmlwF9gFOCrkuqMLM04GHgyoCrkspq4Z2GycbrBZ5uZt2dc9uDrFSKuRgY55z7i5mdCPzbzLo554qCrpgkp1TpCVsHtC71uVXou7DzmFktvK7oLQmpXWqI5hhgZqcDvwdGOuf2JahuqaCi/d8A6AbkmNkqYAAwQRfnx000//7XAhOcc/udcyuBpXihTOIjmmNwFfBfAOfc50BtvGcaSmJE9XsimaRKCJsNdDSztmaWiXfB5YQy80wArgi9Px+Y6jSIWjxVeAzM7Hjgn3gBTNfDxFe5+985t8M518Q518Y51wbvmryRzrk5wVQ36UTzM+gtvF4wzKwJ3unJFQmsY7KL5hh8B5wGYGbH4YWwTQmtZWqbAFweuktyALDDObch6Er5KSVORzrnCs3sBuB9IB34l3NuoZn9EZjjnJsAPIvX9bwM78LBscHVOPlEeQweAuoDr4XuifjOOTcysEonkSj3v/gkyv3/PnCmmS0CDgC3OOfUGx8nUR6D3wBPm9lNeBfpX6k/xuPHzF7G+0OjSei6u7uBDADn3JN41+GdAywD9gA/DaamiaMR80VEREQCkCqnI0VERESqFYUwERERkQAohImIiIgEQCFMREREJAAKYSIiIiJlVPTA8TLzPmJmuaHXUjPbHs02FMJEJCmY2TQzO6vMd782s7APATazHA1GKyLlGEf5Dxwv4Zy7yTnXyznXC/gb8EY0yymEiUiyeJlDx/cbG/peRCQm4R44bmbtzew9M5trZp+Y2bFhFr2YKH/uKISJSLJ4HRgWGg0dM2sDtAAuNrM5ZrbQzP4QbkEzyyv1/nwzGxd639TMxpvZ7NBrYOj7U0qdevjKzBr43DYRqR6eAm50zvUGfgv8vfREMzsGaAtMjWZlKTFivogkP+fcVjObBZwNvI3XC/Zf4E+haenAR2bWwzk3P8rVPgo84pz71MyOxhtt/Ti8H76/cM7NMLP6QH7cGyQi1Uro//pJ/PhUF4CsMrONBV53zh2IZp0KYSKSTIpPSRaHsKuAC83sGryfd82BLkC0Iex0oEupH7gNQz+IZwAPm9lLwBvOubXxa4KIVFNpwPbQdV+RjAV+EcsKRUSSxdvAaWZ2AlAX73qO3wKnOed6AO/gPZS5rNLPbys9PQ0YUHzBrXOupXMuzzn3AHA1UAeYEeG6EBFJIs65ncBKM7sAIPSg8Z7F00M/BxoBn0e7ToUwEUkazrk8YBrwL7xesYbAbmCHmTXDO1UZzg9mdpyZpQFjSn3/AXBj8Qcz6xUq2zvnvnbOPQjMBhTCRJJM6IHjnwOdzWytmV0FXApcZWbzgIXAqFKLjAVeieWh7zodKSLJ5mXgTWCsc+4bM/sK+AZYg3caMZzbgUnAJmAOUD/0/S+BJ8xsPt7Py+nAdcCvzWwIUIT3g/hdn9oiIgFxzl0cYVLYYSucc/fEug2LIbCJiIiISJzodKSIiIhIABTCRERERAKgECYiIiISAIUwERERkQAohImIiIgEQCFMREREJAAKYSIiIiIBUAgTERERCcD/B2bvQHA6KAQSAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "         distr score  LLE               loc             scale  \\\n",
      "0        expon   0.0  NaN               0.0     450204.832258   \n",
      "1         beta   0.0  NaN              -0.0  122434363.605099   \n",
      "2        gamma   0.0  NaN              -0.0    4450383.102096   \n",
      "3     dweibull   0.0  NaN              -0.0     939262.371317   \n",
      "4      lognorm   0.0  NaN              -0.0      11167.949461   \n",
      "5   genextreme   0.0  NaN          3.275198         19.031003   \n",
      "6       pareto   0.0  NaN         -2.454546          2.454545   \n",
      "7         norm   0.0  NaN     450204.832258    1521565.707066   \n",
      "8     loggamma   0.0  NaN -544748297.810221   71337300.489894   \n",
      "9            t   0.0  NaN          0.000977          0.002857   \n",
      "10     uniform   0.0  NaN               0.0        10732600.0   \n",
      "\n",
      "                                         arg  \n",
      "0                                         ()  \n",
      "1   (0.19439890446153743, 515.4151704091594)  \n",
      "2                     (0.27644692104732826,)  \n",
      "3                      (0.6617160029346532,)  \n",
      "4                      (14.230502015871458,)  \n",
      "5                     (-5.8105694621642545,)  \n",
      "6                     (0.19587538940150873,)  \n",
      "7                                         ()  \n",
      "8                      (2085.2608663212322,)  \n",
      "9                     (0.08651681702702817,)  \n",
      "10                                        ()  \n",
      "{'distr': <scipy.stats._continuous_distns.expon_gen object at 0x7f11e7ad0a30>, 'stats': 'RSS', 'params': (0.0, 450204.83225806453), 'name': 'expon', 'model': <scipy.stats._distn_infrastructure.rv_frozen object at 0x7f11db3fb9a0>, 'score': 5.61070057662045e-12, 'loc': 0.0, 'scale': 450204.83225806453, 'arg': (), 'CII_min_alpha': 23092.48899571071, 'CII_max_alpha': 1348693.1457054443}\n"
     ]
    }
   ],
   "source": [
    "from distfit import distfit\n",
    "from scipy.stats import pareto, expon\n",
    "\n",
    "reccheck_vc = np.array(reccheck_variables) * np.array(reccheck_constraints)\n",
    "plt.hist([vc for vc in reccheck_vc if vc > 0], 10)\n",
    "plt.title(\"Distribution of Variables × Constraints in RecCheck\")\n",
    "plt.xlabel(\"Variables × Constraints\")\n",
    "plt.ylabel(\"Count\")\n",
    "plt.show()\n",
    "\n",
    "solve_vc = np.array(solve_variables) * np.array(solve_constraints)\n",
    "plt.hist([vc for vc in solve_vc if vc > 0], 10)\n",
    "plt.title(\"Distribution of Variables × Constraints in solve\")\n",
    "plt.xlabel(\"Variables × Constraints\")\n",
    "plt.ylabel(\"Count\")\n",
    "plt.show()\n",
    "\n",
    "loc, scale = expon.fit(vcs)\n",
    "x = np.linspace(0, max(vcs), 128)\n",
    "plt.plot(x, expon.pdf(x, loc, scale))\n",
    "plt.show()\n",
    "\n",
    "# https://erdogant.github.io/distfit/pages/html/Performance.html#probability-density-function-fitting\n",
    "dist = distfit()\n",
    "dist.fit_transform(vcs)\n",
    "dist.plot()\n",
    "print(dist.summary)\n",
    "print(dist.model)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "incredible-legislation",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "R²: 0.9925630398466596\n",
      "Slope: 1.149150214492404\n",
      "Intercept: -0.5162065891937406\n",
      "Reduced χ²: 0.09341027048211409\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plotting constraints against variables\n",
    "\n",
    "_variables = [v for (v, c) in zip(variables, constraints) if v > 0 and c > 0]\n",
    "_constraints = [c for (v, c) in zip(variables, constraints) if v > 0 and c > 0]\n",
    "\n",
    "[slope, intercept], _ = curve_fit(linear, np.log(_variables), np.log(_constraints))\n",
    "\n",
    "def vcmodel(x):\n",
    "    return linear(x, slope, intercept)\n",
    "residuals = np.log(_constraints) - vcmodel(np.log(_variables))\n",
    "chisq = np.power(residuals, 2).sum() / (len(_variables) - 2)\n",
    "\n",
    "print(\"R²: {0}\".format(np.power(pearsonr(variables, constraints)[0], 2)))\n",
    "print(\"Slope: {0}\".format(slope))\n",
    "print(\"Intercept: {0}\".format(intercept))\n",
    "print(\"Reduced χ²: {0}\".format(chisq))\n",
    "\n",
    "plt.plot(np.log(_variables), np.log(_constraints), \".\", np.log(_variables), vcmodel(np.log(_variables)))\n",
    "plt.title(\"Constraints vs. variables in calls to `solve`\")\n",
    "plt.xlabel(\"log(Variables)\")\n",
    "plt.ylabel(\"log(Constraints)\")\n",
    "plt.show()\n",
    "\n",
    "plt.plot(np.log(_variables), residuals, \".\", np.log(_variables), np.zeros(len(_variables)), \"-\")\n",
    "plt.title(\"Residual plot of linear model\")\n",
    "plt.xlabel(\"log(Variables)\")\n",
    "plt.ylabel(\"log(Constraint) residuals\")\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

